On Ryser's Conjecture for Linear Intersecting Multipartite Hypergraphs

Ryser conjectured that $\tau\le(r-1)\nu$ for $r$-partite hypergraphs, where $\tau$ is the covering number and $\nu$ is the matching number. We prove this conjecture for $r\le9$ in the special case of linear intersecting hypergraphs, in other words where every pair of lines meets in exactly one vertex. Aharoni formulated a stronger version of Ryser's conjecture which specified that each $r$-partite hypergraph should have a cover of size $(r-1)\nu$ of a particular form. We provide a counterexample to Aharoni's conjecture with $r=13$ and $\nu=1$. We also report a number of computational results. For $r=7$, we find that there is no linear intersecting hypergraph that achieves the equality $\tau=r-1$ in Ryser's conjecture, although non-linear examples are known. We exhibit intersecting non-linear examples achieving equality for $r\in\{9,13,17\}$. Also, we find that $r=8$ is the smallest value of $r$ for which there exists a linear intersecting $r$-partite hypergraph that achieves $\tau=r-1$ and is not isomorphic to a subhypergraph of a projective plane.

==> anc/r9_code.html <==
<!DOCTYPE html>
<html>
<head>

<meta charset="utf-8" />
<title>r9_linear_intersecting_hypergraph_covering</title>

<script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>

<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*//*! normalize.css v3.0.2 | MIT License | git.io/normalize */html{font-family:sans-serif;-ms-text-size-adjust:100%;-webkit-text-size-adjust:100%}body{margin:0}article,aside,details,figcaption,figure,footer,header,hgroup,main,menu,nav,section,summary{display:block}audio,canvas,progress,video{display:inline-block;vertical-align:baseline}audio:not([controls]){display:none;height:0}[hidden],template{display:none}a{background-color:transparent}a:active,a:hover{outline:0}abbr[title]{border-bottom:1px dotted}b,strong{font-weight:bold}dfn{font-style:italic}h1{font-size:2em;margin:.67em 0}mark{background:#ff0;color:#000}small{font-size:80%}sub,sup{font-size:75%;line-height:0;position:relative;vertical-align:baseline}sup{top:-0.5em}sub{bottom:-0.25em}img{border:0}svg:not(:root){overflow:hidden}figure{margin:1em 40px}hr{-moz-box-sizing:content-box;box-sizing:content-box;height:0}pre{overflow:auto}code,kbd,pre,samp{font-family:monospace,monospace;font-size:1em}button,input,optgroup,select,textarea{color:inherit;font:inherit;margin:0}button{overflow:visible}button,select{text-transform:none}button,html input[type="button"],input[type="reset"],input[type="submit"]{-webkit-appearance:button;cursor:pointer}button[disabled],html input[disabled]{cursor:default}button::-moz-focus-inner,input::-moz-focus-inner{border:0;padding:0}input{line-height:normal}input[type="checkbox"],input[type="radio"]{box-sizing:border-box;padding:0}input[type="number"]::-webkit-inner-spin-button,input[type="number"]::-webkit-outer-spin-button{height:auto}input[type="search"]{-webkit-appearance:textfield;-moz-box-sizing:content-box;-webkit-box-sizing:content-box;box-sizing:content-box}input[type="search"]::-webkit-search-cancel-button,input[type="search"]::-webkit-search-decoration{-webkit-appearance:none}fieldset{border:1px solid #c0c0c0;margin:0 2px;padding:.35em .625em .75em}legend{border:0;padding:0}textarea{overflow:auto}optgroup{font-weight:bold}table{border-collapse:collapse;border-spacing:0}td,th{padding:0}/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */@media print{*,*:before,*:after{background:transparent !important;color:#000 !important;box-shadow:none !important;text-shadow:none !important}a,a:visited{text-decoration:underline}a[href]:after{content:" (" attr(href) ")"}abbr[title]:after{content:" (" attr(title) ")"}a[href^="#"]:after,a[href^="javascript:"]:after{content:""}pre,blockquote{border:1px solid #999;page-break-inside:avoid}thead{display:table-header-group}tr,img{page-break-inside:avoid}img{max-width:100% !important}p,h2,h3{orphans:3;widows:3}h2,h3{page-break-after:avoid}select{background:#fff !important}.navbar{display:none}.btn>.caret,.dropup>.btn>.caret{border-top-color:#000 !important}.label{border:1px solid #000}.table{border-collapse:collapse !important}.table td,.table th{background-color:#fff !important}.table-bordered th,.table-bordered td{border:1px solid #ddd !important}}@font-face{font-family:'Glyphicons Halflings';src:url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');src:url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'),url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'),url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'),url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg')}.glyphicon{position:relative;top:1px;display:inline-block;font-family:'Glyphicons Halflings';font-style:normal;font-weight:normal;line-height:1;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale}.glyphicon-asterisk:before{content:"\2a"}.glyphicon-plus:before{content:"\2b"}.glyphicon-euro:before,.glyphicon-eur:before{content:"\20ac"}.glyphicon-minus:before{content:"\2212"}.glyphicon-cloud:before{content:"\2601"}.glyphicon-envelope:before{content:"\2709"}.glyphicon-pencil:before{content:"\270f"}.glyphicon-glass:before{content:"\e001"}.glyphicon-music:before{content:"\e002"}.glyphicon-search:before{content:"\e003"}.glyphicon-heart:before{content:"\e005"}.glyphicon-star:before{content:"\e006"}.glyphicon-star-empty:before{content:"\e007"}.glyphicon-user:before{content:"\e008"}.glyphicon-film:before{content:"\e009"}.glyphicon-th-large:before{content:"\e010"}.glyphicon-th:before{content:"\e011"}.glyphicon-th-list:before{content:"\e012"}.glyphicon-ok:before{content:"\e013"}.glyphicon-remove:before{content:"\e014"}.glyphicon-zoom-in:before{content:"\e015"}.glyphicon-zoom-out:before{content:"\e016"}.glyphicon-off:before{content:"\e017"}.glyphicon-signal:before{content:"\e018"}.glyphicon-cog:before{content:"\e019"}.glyphicon-trash:before{content:"\e020"}.glyphicon-home:before{content:"\e021"}.glyphicon-file:before{content:"\e022"}.glyphicon-time:before{content:"\e023"}.glyphicon-road:before{content:"\e024"}.glyphicon-download-alt:before{content:"\e025"}.glyphicon-download:before{content:"\e026"}.glyphicon-upload:before{content:"\e027"}.glyphicon-inbox:before{content:"\e028"}.glyphicon-play-circle:before{content:"\e029"}.glyphicon-repeat:before{content:"\e030"}.glyphicon-refresh:before{content:"\e031"}.glyphicon-list-alt:before{content:"\e032"}.glyphicon-lock:before{content:"\e033"}.glyphicon-flag:before{content:"\e034"}.glyphicon-headphones:before{content:"\e035"}.glyphicon-volume-off:before{content:"\e036"}.glyphicon-volume-down:before{content:"\e037"}.glyphicon-volume-up:before{content:"\e038"}.glyphicon-qrcode:before{content:"\e039"}.glyphicon-barcode:before{content:"\e040"}.glyphicon-tag:before{content:"\e041"}.glyphicon-tags:before{content:"\e042"}.glyphicon-book:before{content:"\e043"}.glyphicon-bookmark:before{content:"\e044"}.glyphicon-print:before{content:"\e045"}.glyphicon-camera:before{content:"\e046"}.glyphicon-font:before{content:"\e047"}.glyphicon-bold:before{content:"\e048"}.glyphicon-italic:before{content:"\e049"}.glyphicon-text-height:before{content:"\e050"}.glyphicon-text-width:before{content:"\e051"}.glyphicon-align-left:before{content:"\e052"}.glyphicon-align-center:before{content:"\e053"}.glyphicon-align-right:before{content:"\e054"}.glyphicon-align-justify:before{content:"\e055"}.glyphicon-list:before{content:"\e056"}.glyphicon-indent-left:before{content:"\e057"}.glyphicon-indent-right:before{content:"\e058"}.glyphicon-facetime-video:before{content:"\e059"}.glyphicon-picture:before{content:"\e060"}.glyphicon-map-marker:before{content:"\e062"}.glyphicon-adjust:before{content:"\e063"}.glyphicon-tint:before{content:"\e064"}.glyphicon-edit:before{content:"\e065"}.glyphicon-share:before{content:"\e066"}.glyphicon-check:before{content:"\e067"}.glyphicon-move:before{content:"\e068"}.glyphicon-step-backward:before{content:"\e069"}.glyphicon-fast-backward:before{content:"\e070"}.glyphicon-backward:before{content:"\e071"}.glyphicon-play:before{content:"\e072"}.glyphicon-pause:before{content:"\e073"}.glyphicon-stop:before{content:"\e074"}.glyphicon-forward:before{content:"\e075"}.glyphicon-fast-forward:before{content:"\e076"}.glyphicon-step-forward:before{content:"\e077"}.glyphicon-eject:before{content:"\e078"}.glyphicon-chevron-left:before{content:"\e079"}.glyphicon-chevron-right:before{content:"\e080"}.glyphicon-plus-sign:before{content:"\e081"}.glyphicon-minus-sign:before{content:"\e082"}.glyphicon-remove-sign:before{content:"\e083"}.glyphicon-ok-sign:before{content:"\e084"}.glyphicon-question-sign:before{content:"\e085"}.glyphicon-info-sign:before{content:"\e086"}.glyphicon-screenshot:before{content:"\e087"}.glyphicon-remove-circle:before{content:"\e088"}.glyphicon-ok-circle:before{content:"\e089"}.glyphicon-ban-circle:before{content:"\e090"}.glyphicon-arrow-left:before{content:"\e091"}.glyphicon-arrow-right:before{content:"\e092"}.glyphicon-arrow-up:before{content:"\e093"}.glyphicon-arrow-down:before{content:"\e094"}.glyphicon-share-alt:before{content:"\e095"}.glyphicon-resize-full:before{content:"\e096"}.glyphicon-resize-small:before{content:"\e097"}.glyphicon-exclamation-sign:before{content:"\e101"}.glyphicon-gift:before{content:"\e102"}.glyphicon-leaf:before{content:"\e103"}.glyphicon-fire:before{content:"\e104"}.glyphicon-eye-open:before{content:"\e105"}.glyphicon-eye-close:before{content:"\e106"}.glyphicon-warning-sign:before{content:"\e107"}.glyphicon-plane:before{content:"\e108"}.glyphicon-calendar:before{content:"\e109"}.glyphicon-random:before{content:"\e110"}.glyphicon-comment:before{content:"\e111"}.glyphicon-magnet:before{content:"\e112"}.glyphicon-chevron-up:before{content:"\e113"}.glyphicon-chevron-down:before{content:"\e114"}.glyphicon-retweet:before{content:"\e115"}.glyphicon-shopping-cart:before{content:"\e116"}.glyphicon-folder-close:before{content:"\e117"}.glyphicon-folder-open:before{content:"\e118"}.glyphicon-resize-vertical:before{content:"\e119"}.glyphicon-resize-horizontal:before{content:"\e120"}.glyphicon-hdd:before{content:"\e121"}.glyphicon-bullhorn:before{content:"\e122"}.glyphicon-bell:before{content:"\e123"}.glyphicon-certificate:before{content:"\e124"}.glyphicon-thumbs-up:before{content:"\e125"}.glyphicon-thumbs-down:before{content:"\e126"}.glyphicon-hand-right:before{content:"\e127"}.glyphicon-hand-left:before{content:"\e128"}.glyphicon-hand-up:before{content:"\e129"}.glyphicon-hand-down:before{content:"\e130"}.glyphicon-circle-arrow-right:before{content:"\e131"}.glyphicon-circle-arrow-left:before{content:"\e132"}.glyphicon-circle-arrow-up:before{content:"\e133"}.glyphicon-circle-arrow-down:before{content:"\e134"}.glyphicon-globe:before{content:"\e135"}.glyphicon-wrench:before{content:"\e136"}.glyphicon-tasks:before{content:"\e137"}.glyphicon-filter:before{content:"\e138"}.glyphicon-briefcase:before{content:"\e139"}.glyphicon-fullscreen:before{content:"\e140"}.glyphicon-dashboard:before{content:"\e141"}.glyphicon-paperclip:before{content:"\e142"}.glyphicon-heart-empty:before{content:"\e143"}.glyphicon-link:before{content:"\e144"}.glyphicon-phone:before{content:"\e145"}.glyphicon-pushpin:before{content:"\e146"}.glyphicon-usd:before{content:"\e148"}.glyphicon-gbp:before{content:"\e149"}.glyphicon-sort:before{content:"\e150"}.glyphicon-sort-by-alphabet:before{content:"\e151"}.glyphicon-sort-by-alphabet-alt:before{content:"\e152"}.glyphicon-sort-by-order:before{content:"\e153"}.glyphicon-sort-by-order-alt:before{content:"\e154"}.glyphicon-sort-by-attributes:before{content:"\e155"}.glyphicon-sort-by-attributes-alt:before{content:"\e156"}.glyphicon-unchecked:before{content:"\e157"}.glyphicon-expand:before{content:"\e158"}.glyphicon-collapse-down:before{content:"\e159"}.glyphicon-collapse-up:before{content:"\e160"}.glyphicon-log-in:before{content:"\e161"}.glyphicon-flash:before{content:"\e162"}.glyphicon-log-out:before{content:"\e163"}.glyphicon-new-window:before{content:"\e164"}.glyphicon-record:before{content:"\e165"}.glyphicon-save:before{content:"\e166"}.glyphicon-open:before{content:"\e167"}.glyphicon-saved:before{content:"\e168"}.glyphicon-import:before{content:"\e169"}.glyphicon-export:before{content:"\e170"}.glyphicon-send:before{content:"\e171"}.glyphicon-floppy-disk:before{content:"\e172"}.glyphicon-floppy-saved:before{content:"\e173"}.glyphicon-floppy-remove:before{content:"\e174"}.glyphicon-floppy-save:before{content:"\e175"}.glyphicon-floppy-open:before{content:"\e176"}.glyphicon-credit-card:before{content:"\e177"}.glyphicon-transfer:before{content:"\e178"}.glyphicon-cutlery:before{content:"\e179"}.glyphicon-header:before{content:"\e180"}.glyphicon-compressed:before{content:"\e181"}.glyphicon-earphone:before{content:"\e182"}.glyphicon-phone-alt:before{content:"\e183"}.glyphicon-tower:before{content:"\e184"}.glyphicon-stats:before{content:"\e185"}.glyphicon-sd-video:before{content:"\e186"}.glyphicon-hd-video:before{content:"\e187"}.glyphicon-subtitles:before{content:"\e188"}.glyphicon-sound-stereo:before{content:"\e189"}.glyphicon-sound-dolby:before{content:"\e190"}.glyphicon-sound-5-1:before{content:"\e191"}.glyphicon-sound-6-1:before{content:"\e192"}.glyphicon-sound-7-1:before{content:"\e193"}.glyphicon-copyright-mark:before{content:"\e194"}.glyphicon-registration-mark:before{content:"\e195"}.glyphicon-cloud-download:before{content:"\e197"}.glyphicon-cloud-upload:before{content:"\e198"}.glyphicon-tree-conifer:before{content:"\e199"}.glyphicon-tree-deciduous:before{content:"\e200"}*{-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box}*:before,*:after{-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box}html{font-size:10px;-webkit-tap-highlight-color:rgba(0,0,0,0)}body{font-family:"Helvetica Neue",Helvetica,Arial,sans-serif;font-size:13px;line-height:1.42857143;color:#000;background-color:#fff}input,button,select,textarea{font-family:inherit;font-size:inherit;line-height:inherit}a{color:#337ab7;text-decoration:none}a:hover,a:focus{color:#23527c;text-decoration:underline}a:focus{outline:thin dotted;outline:5px auto -webkit-focus-ring-color;outline-offset:-2px}figure{margin:0}img{vertical-align:middle}.img-responsive,.thumbnail>img,.thumbnail a>img,.carousel-inner>.item>img,.carousel-inner>.item>a>img{display:block;max-width:100%;height:auto}.img-rounded{border-radius:3px}.img-thumbnail{padding:4px;line-height:1.42857143;background-color:#fff;border:1px solid #ddd;border-radius:2px;-webkit-transition:all .2s ease-in-out;-o-transition:all .2s ease-in-out;transition:all .2s ease-in-out;display:inline-block;max-width:100%;height:auto}.img-circle{border-radius:50%}hr{margin-top:18px;margin-bottom:18px;border:0;border-top:1px solid #eee}.sr-only{position:absolute;width:1px;height:1px;margin:-1px;padding:0;overflow:hidden;clip:rect(0, 0, 0, 0);border:0}.sr-only-focusable:active,.sr-only-focusable:focus{position:static;width:auto;height:auto;margin:0;overflow:visible;clip:auto}h1,h2,h3,h4,h5,h6,.h1,.h2,.h3,.h4,.h5,.h6{font-family:inherit;font-weight:500;line-height:1.1;color:inherit}h1 small,h2 small,h3 small,h4 small,h5 small,h6 small,.h1 small,.h2 small,.h3 small,.h4 small,.h5 small,.h6 small,h1 .small,h2 .small,h3 .small,h4 .small,h5 .small,h6 .small,.h1 .small,.h2 .small,.h3 .small,.h4 .small,.h5 .small,.h6 .small{font-weight:normal;line-height:1;color:#777}h1,.h1,h2,.h2,h3,.h3{margin-top:18px;margin-bottom:9px}h1 small,.h1 small,h2 small,.h2 small,h3 small,.h3 small,h1 .small,.h1 .small,h2 .small,.h2 .small,h3 .small,.h3 .small{font-size:65%}h4,.h4,h5,.h5,h6,.h6{margin-top:9px;margin-bottom:9px}h4 small,.h4 small,h5 small,.h5 small,h6 small,.h6 small,h4 .small,.h4 .small,h5 .small,.h5 .small,h6 .small,.h6 .small{font-size:75%}h1,.h1{font-size:33px}h2,.h2{font-size:27px}h3,.h3{font-size:23px}h4,.h4{font-size:17px}h5,.h5{font-size:13px}h6,.h6{font-size:12px}p{margin:0 0 9px}.lead{margin-bottom:18px;font-size:14px;font-weight:300;line-height:1.4}@media (min-width:768px){.lead{font-size:19.5px}}small,.small{font-size:92%}mark,.mark{background-color:#fcf8e3;padding:.2em}.text-left{text-align:left}.text-right{text-align:right}.text-center{text-align:center}.text-justify{text-align:justify}.text-nowrap{white-space:nowrap}.text-lowercase{text-transform:lowercase}.text-uppercase{text-transform:uppercase}.text-capitalize{text-transform:capitalize}.text-muted{color:#777}.text-primary{color:#337ab7}a.text-primary:hover{color:#286090}.text-success{color:#3c763d}a.text-success:hover{color:#2b542c}.text-info{color:#31708f}a.text-info:hover{color:#245269}.text-warning{color:#8a6d3b}a.text-warning:hover{color:#66512c}.text-danger{color:#a94442}a.text-danger:hover{color:#843534}.bg-primary{color:#fff;background-color:#337ab7}a.bg-primary:hover{background-color:#286090}.bg-success{background-color:#dff0d8}a.bg-success:hover{background-color:#c1e2b3}.bg-info{background-color:#d9edf7}a.bg-info:hover{background-color:#afd9ee}.bg-warning{background-color:#fcf8e3}a.bg-warning:hover{background-color:#f7ecb5}.bg-danger{background-color:#f2dede}a.bg-danger:hover{background-color:#e4b9b9}.page-header{padding-bottom:8px;margin:36px 0 18px;border-bottom:1px solid #eee}ul,ol{margin-top:0;margin-bottom:9px}ul ul,ol ul,ul ol,ol ol{margin-bottom:0}.list-unstyled{padding-left:0;list-style:none}.list-inline{padding-left:0;list-style:none;margin-left:-5px}.list-inline>li{display:inline-block;padding-left:5px;padding-right:5px}dl{margin-top:0;margin-bottom:18px}dt,dd{line-height:1.42857143}dt{font-weight:bold}dd{margin-left:0}@media (min-width:541px){.dl-horizontal dt{float:left;width:160px;clear:left;text-align:right;overflow:hidden;text-overflow:ellipsis;white-space:nowrap}.dl-horizontal dd{margin-left:180px}}abbr[title],abbr[data-original-title]{cursor:help;border-bottom:1px dotted #777}.initialism{font-size:90%;text-transform:uppercase}blockquote{padding:9px 18px;margin:0 0 18px;font-size:inherit;border-left:5px solid #eee}blockquote p:last-child,blockquote ul:last-child,blockquote ol:last-child{margin-bottom:0}blockquote footer,blockquote small,blockquote .small{display:block;font-size:80%;line-height:1.42857143;color:#777}blockquote footer:before,blockquote small:before,blockquote .small:before{content:'\2014 \00A0'}.blockquote-reverse,blockquote.pull-right{padding-right:15px;padding-left:0;border-right:5px solid #eee;border-left:0;text-align:right}.blockquote-reverse footer:before,blockquote.pull-right footer:before,.blockquote-reverse small:before,blockquote.pull-right small:before,.blockquote-reverse .small:before,blockquote.pull-right .small:before{content:''}.blockquote-reverse footer:after,blockquote.pull-right footer:after,.blockquote-reverse small:after,blockquote.pull-right small:after,.blockquote-reverse .small:after,blockquote.pull-right .small:after{content:'\00A0 \2014'}address{margin-bottom:18px;font-style:normal;line-height:1.42857143}code,kbd,pre,samp{font-family:monospace}code{padding:2px 4px;font-size:90%;color:#c7254e;background-color:#f9f2f4;border-radius:2px}kbd{padding:2px 4px;font-size:90%;color:#fff;background-color:#333;border-radius:1px;box-shadow:inset 0 -1px 0 rgba(0,0,0,0.25)}kbd kbd{padding:0;font-size:100%;font-weight:bold;box-shadow:none}pre{display:block;padding:8.5px;margin:0 0 9px;font-size:12px;line-height:1.42857143;word-break:break-all;word-wrap:break-word;color:#333;background-color:#f5f5f5;border:1px solid #ccc;border-radius:2px}pre code{padding:0;font-size:inherit;color:inherit;white-space:pre-wrap;background-color:transparent;border-radius:0}.pre-scrollable{max-height:340px;overflow-y:scroll}.container{margin-right:auto;margin-left:auto;padding-left:0;padding-right:0}@media (min-width:768px){.container{width:768px}}@media (min-width:992px){.container{width:940px}}@media (min-width:1200px){.container{width:1140px}}.container-fluid{margin-right:auto;margin-left:auto;padding-left:0;padding-right:0}.row{margin-left:0;margin-right:0}.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12{position:relative;min-height:1px;padding-left:0;padding-right:0}.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12{float:left}.col-xs-12{width:100%}.col-xs-11{width:91.66666667%}.col-xs-10{width:83.33333333%}.col-xs-9{width:75%}.col-xs-8{width:66.66666667%}.col-xs-7{width:58.33333333%}.col-xs-6{width:50%}.col-xs-5{width:41.66666667%}.col-xs-4{width:33.33333333%}.col-xs-3{width:25%}.col-xs-2{width:16.66666667%}.col-xs-1{width:8.33333333%}.col-xs-pull-12{right:100%}.col-xs-pull-11{right:91.66666667%}.col-xs-pull-10{right:83.33333333%}.col-xs-pull-9{right:75%}.col-xs-pull-8{right:66.66666667%}.col-xs-pull-7{right:58.33333333%}.col-xs-pull-6{right:50%}.col-xs-pull-5{right:41.66666667%}.col-xs-pull-4{right:33.33333333%}.col-xs-pull-3{right:25%}.col-xs-pull-2{right:16.66666667%}.col-xs-pull-1{right:8.33333333%}.col-xs-pull-0{right:auto}.col-xs-push-12{left:100%}.col-xs-push-11{left:91.66666667%}.col-xs-push-10{left:83.33333333%}.col-xs-push-9{left:75%}.col-xs-push-8{left:66.66666667%}.col-xs-push-7{left:58.33333333%}.col-xs-push-6{left:50%}.col-xs-push-5{left:41.66666667%}.col-xs-push-4{left:33.33333333%}.col-xs-push-3{left:25%}.col-xs-push-2{left:16.66666667%}.col-xs-push-1{left:8.33333333%}.col-xs-push-0{left:auto}.col-xs-offset-12{margin-left:100%}.col-xs-offset-11{margin-left:91.66666667%}.col-xs-offset-10{margin-left:83.33333333%}.col-xs-offset-9{margin-left:75%}.col-xs-offset-8{margin-left:66.66666667%}.col-xs-offset-7{margin-left:58.33333333%}.col-xs-offset-6{margin-left:50%}.col-xs-offset-5{margin-left:41.66666667%}.col-xs-offset-4{margin-left:33.33333333%}.col-xs-offset-3{margin-left:25%}.col-xs-offset-2{margin-left:16.66666667%}.col-xs-offset-1{margin-left:8.33333333%}.col-xs-offset-0{margin-left:0}@media (min-width:768px){.col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12{float:left}.col-sm-12{width:100%}.col-sm-11{width:91.66666667%}.col-sm-10{width:83.33333333%}.col-sm-9{width:75%}.col-sm-8{width:66.66666667%}.col-sm-7{width:58.33333333%}.col-sm-6{width:50%}.col-sm-5{width:41.66666667%}.col-sm-4{width:33.33333333%}.col-sm-3{width:25%}.col-sm-2{width:16.66666667%}.col-sm-1{width:8.33333333%}.col-sm-pull-12{right:100%}.col-sm-pull-11{right:91.66666667%}.col-sm-pull-10{right:83.33333333%}.col-sm-pull-9{right:75%}.col-sm-pull-8{right:66.66666667%}.col-sm-pull-7{right:58.33333333%}.col-sm-pull-6{right:50%}.col-sm-pull-5{right:41.66666667%}.col-sm-pull-4{right:33.33333333%}.col-sm-pull-3{right:25%}.col-sm-pull-2{right:16.66666667%}.col-sm-pull-1{right:8.33333333%}.col-sm-pull-0{right:auto}.col-sm-push-12{left:100%}.col-sm-push-11{left:91.66666667%}.col-sm-push-10{left:83.33333333%}.col-sm-push-9{left:75%}.col-sm-push-8{left:66.66666667%}.col-sm-push-7{left:58.33333333%}.col-sm-push-6{left:50%}.col-sm-push-5{left:41.66666667%}.col-sm-push-4{left:33.33333333%}.col-sm-push-3{left:25%}.col-sm-push-2{left:16.66666667%}.col-sm-push-1{left:8.33333333%}.col-sm-push-0{left:auto}.col-sm-offset-12{margin-left:100%}.col-sm-offset-11{margin-left:91.66666667%}.col-sm-offset-10{margin-left:83.33333333%}.col-sm-offset-9{margin-left:75%}.col-sm-offset-8{margin-left:66.66666667%}.col-sm-offset-7{margin-left:58.33333333%}.col-sm-offset-6{margin-left:50%}.col-sm-offset-5{margin-left:41.66666667%}.col-sm-offset-4{margin-left:33.33333333%}.col-sm-offset-3{margin-left:25%}.col-sm-offset-2{margin-left:16.66666667%}.col-sm-offset-1{margin-left:8.33333333%}.col-sm-offset-0{margin-left:0}}@media (min-width:992px){.col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12{float:left}.col-md-12{width:100%}.col-md-11{width:91.66666667%}.col-md-10{width:83.33333333%}.col-md-9{width:75%}.col-md-8{width:66.66666667%}.col-md-7{width:58.33333333%}.col-md-6{width:50%}.col-md-5{width:41.66666667%}.col-md-4{width:33.33333333%}.col-md-3{width:25%}.col-md-2{width:16.66666667%}.col-md-1{width:8.33333333%}.col-md-pull-12{right:100%}.col-md-pull-11{right:91.66666667%}.col-md-pull-10{right:83.33333333%}.col-md-pull-9{right:75%}.col-md-pull-8{right:66.66666667%}.col-md-pull-7{right:58.33333333%}.col-md-pull-6{right:50%}.col-md-pull-5{right:41.66666667%}.col-md-pull-4{right:33.33333333%}.col-md-pull-3{right:25%}.col-md-pull-2{right:16.66666667%}.col-md-pull-1{right:8.33333333%}.col-md-pull-0{right:auto}.col-md-push-12{left:100%}.col-md-push-11{left:91.66666667%}.col-md-push-10{left:83.33333333%}.col-md-push-9{left:75%}.col-md-push-8{left:66.66666667%}.col-md-push-7{left:58.33333333%}.col-md-push-6{left:50%}.col-md-push-5{left:41.66666667%}.col-md-push-4{left:33.33333333%}.col-md-push-3{left:25%}.col-md-push-2{left:16.66666667%}.col-md-push-1{left:8.33333333%}.col-md-push-0{left:auto}.col-md-offset-12{margin-left:100%}.col-md-offset-11{margin-left:91.66666667%}.col-md-offset-10{margin-left:83.33333333%}.col-md-offset-9{margin-left:75%}.col-md-offset-8{margin-left:66.66666667%}.col-md-offset-7{margin-left:58.33333333%}.col-md-offset-6{margin-left:50%}.col-md-offset-5{margin-left:41.66666667%}.col-md-offset-4{margin-left:33.33333333%}.col-md-offset-3{margin-left:25%}.col-md-offset-2{margin-left:16.66666667%}.col-md-offset-1{margin-left:8.33333333%}.col-md-offset-0{margin-left:0}}@media (min-width:1200px){.col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12{float:left}.col-lg-12{width:100%}.col-lg-11{width:91.66666667%}.col-lg-10{width:83.33333333%}.col-lg-9{width:75%}.col-lg-8{width:66.66666667%}.col-lg-7{width:58.33333333%}.col-lg-6{width:50%}.col-lg-5{width:41.66666667%}.col-lg-4{width:33.33333333%}.col-lg-3{width:25%}.col-lg-2{width:16.66666667%}.col-lg-1{width:8.33333333%}.col-lg-pull-12{right:100%}.col-lg-pull-11{right:91.66666667%}.col-lg-pull-10{right:83.33333333%}.col-lg-pull-9{right:75%}.col-lg-pull-8{right:66.66666667%}.col-lg-pull-7{right:58.33333333%}.col-lg-pull-6{right:50%}.col-lg-pull-5{right:41.66666667%}.col-lg-pull-4{right:33.33333333%}.col-lg-pull-3{right:25%}.col-lg-pull-2{right:16.66666667%}.col-lg-pull-1{right:8.33333333%}.col-lg-pull-0{right:auto}.col-lg-push-12{left:100%}.col-lg-push-11{left:91.66666667%}.col-lg-push-10{left:83.33333333%}.col-lg-push-9{left:75%}.col-lg-push-8{left:66.66666667%}.col-lg-push-7{left:58.33333333%}.col-lg-push-6{left:50%}.col-lg-push-5{left:41.66666667%}.col-lg-push-4{left:33.33333333%}.col-lg-push-3{left:25%}.col-lg-push-2{left:16.66666667%}.col-lg-push-1{left:8.33333333%}.col-lg-push-0{left:auto}.col-lg-offset-12{margin-left:100%}.col-lg-offset-11{margin-left:91.66666667%}.col-lg-offset-10{margin-left:83.33333333%}.col-lg-offset-9{margin-left:75%}.col-lg-offset-8{margin-left:66.66666667%}.col-lg-offset-7{margin-left:58.33333333%}.col-lg-offset-6{margin-left:50%}.col-lg-offset-5{margin-left:41.66666667%}.col-lg-offset-4{margin-left:33.33333333%}.col-lg-offset-3{margin-left:25%}.col-lg-offset-2{margin-left:16.66666667%}.col-lg-offset-1{margin-left:8.33333333%}.col-lg-offset-0{margin-left:0}}table{background-color:transparent}caption{padding-top:8px;padding-bottom:8px;color:#777;text-align:left}th{text-align:left}.table{width:100%;max-width:100%;margin-bottom:18px}.table>thead>tr>th,.table>tbody>tr>th,.table>tfoot>tr>th,.table>thead>tr>td,.table>tbody>tr>td,.table>tfoot>tr>td{padding:8px;line-height:1.42857143;vertical-align:top;border-top:1px solid #ddd}.table>thead>tr>th{vertical-align:bottom;border-bottom:2px solid #ddd}.table>caption+thead>tr:first-child>th,.table>colgroup+thead>tr:first-child>th,.table>thead:first-child>tr:first-child>th,.table>caption+thead>tr:first-child>td,.table>colgroup+thead>tr:first-child>td,.table>thead:first-child>tr:first-child>td{border-top:0}.table>tbody+tbody{border-top:2px solid #ddd}.table .table{background-color:#fff}.table-condensed>thead>tr>th,.table-condensed>tbody>tr>th,.table-condensed>tfoot>tr>th,.table-condensed>thead>tr>td,.table-condensed>tbody>tr>td,.table-condensed>tfoot>tr>td{padding:5px}.table-bordered{border:1px solid #ddd}.table-bordered>thead>tr>th,.table-bordered>tbody>tr>th,.table-bordered>tfoot>tr>th,.table-bordered>thead>tr>td,.table-bordered>tbody>tr>td,.table-bordered>tfoot>tr>td{border:1px solid #ddd}.table-bordered>thead>tr>th,.table-bordered>thead>tr>td{border-bottom-width:2px}.table-striped>tbody>tr:nth-child(odd){background-color:#f9f9f9}.table-hover>tbody>tr:hover{background-color:#f5f5f5}table col[class*="col-"]{position:static;float:none;display:table-column}table td[class*="col-"],table th[class*="col-"]{position:static;float:none;display:table-cell}.table>thead>tr>td.active,.table>tbody>tr>td.active,.table>tfoot>tr>td.active,.table>thead>tr>th.active,.table>tbody>tr>th.active,.table>tfoot>tr>th.active,.table>thead>tr.active>td,.table>tbody>tr.active>td,.table>tfoot>tr.active>td,.table>thead>tr.active>th,.table>tbody>tr.active>th,.table>tfoot>tr.active>th{background-color:#f5f5f5}.table-hover>tbody>tr>td.active:hover,.table-hover>tbody>tr>th.active:hover,.table-hover>tbody>tr.active:hover>td,.table-hover>tbody>tr:hover>.active,.table-hover>tbody>tr.active:hover>th{background-color:#e8e8e8}.table>thead>tr>td.success,.table>tbody>tr>td.success,.table>tfoot>tr>td.success,.table>thead>tr>th.success,.table>tbody>tr>th.success,.table>tfoot>tr>th.success,.table>thead>tr.success>td,.table>tbody>tr.success>td,.table>tfoot>tr.success>td,.table>thead>tr.success>th,.table>tbody>tr.success>th,.table>tfoot>tr.success>th{background-color:#dff0d8}.table-hover>tbody>tr>td.success:hover,.table-hover>tbody>tr>th.success:hover,.table-hover>tbody>tr.success:hover>td,.table-hover>tbody>tr:hover>.success,.table-hover>tbody>tr.success:hover>th{background-color:#d0e9c6}.table>thead>tr>td.info,.table>tbody>tr>td.info,.table>tfoot>tr>td.info,.table>thead>tr>th.info,.table>tbody>tr>th.info,.table>tfoot>tr>th.info,.table>thead>tr.info>td,.table>tbody>tr.info>td,.table>tfoot>tr.info>td,.table>thead>tr.info>th,.table>tbody>tr.info>th,.table>tfoot>tr.info>th{background-color:#d9edf7}.table-hover>tbody>tr>td.info:hover,.table-hover>tbody>tr>th.info:hover,.table-hover>tbody>tr.info:hover>td,.table-hover>tbody>tr:hover>.info,.table-hover>tbody>tr.info:hover>th{background-color:#c4e3f3}.table>thead>tr>td.warning,.table>tbody>tr>td.warning,.table>tfoot>tr>td.warning,.table>thead>tr>th.warning,.table>tbody>tr>th.warning,.table>tfoot>tr>th.warning,.table>thead>tr.warning>td,.table>tbody>tr.warning>td,.table>tfoot>tr.warning>td,.table>thead>tr.warning>th,.table>tbody>tr.warning>th,.table>tfoot>tr.warning>th{background-color:#fcf8e3}.table-hover>tbody>tr>td.warning:hover,.table-hover>tbody>tr>th.warning:hover,.table-hover>tbody>tr.warning:hover>td,.table-hover>tbody>tr:hover>.warning,.table-hover>tbody>tr.warning:hover>th{background-color:#faf2cc}.table>thead>tr>td.danger,.table>tbody>tr>td.danger,.table>tfoot>tr>td.danger,.table>thead>tr>th.danger,.table>tbody>tr>th.danger,.table>tfoot>tr>th.danger,.table>thead>tr.danger>td,.table>tbody>tr.danger>td,.table>tfoot>tr.danger>td,.table>thead>tr.danger>th,.table>tbody>tr.danger>th,.table>tfoot>tr.danger>th{background-color:#f2dede}.table-hover>tbody>tr>td.danger:hover,.table-hover>tbody>tr>th.danger:hover,.table-hover>tbody>tr.danger:hover>td,.table-hover>tbody>tr:hover>.danger,.table-hover>tbody>tr.danger:hover>th{background-color:#ebcccc}.table-responsive{overflow-x:auto;min-height:.01%}@media screen and (max-width:767px){.table-responsive{width:100%;margin-bottom:13.5px;overflow-y:hidden;-ms-overflow-style:-ms-autohiding-scrollbar;border:1px solid #ddd}.table-responsive>.table{margin-bottom:0}.table-responsive>.table>thead>tr>th,.table-responsive>.table>tbody>tr>th,.table-responsive>.table>tfoot>tr>th,.table-responsive>.table>thead>tr>td,.table-responsive>.table>tbody>tr>td,.table-responsive>.table>tfoot>tr>td{white-space:nowrap}.table-responsive>.table-bordered{border:0}.table-responsive>.table-bordered>thead>tr>th:first-child,.table-responsive>.table-bordered>tbody>tr>th:first-child,.table-responsive>.table-bordered>tfoot>tr>th:first-child,.table-responsive>.table-bordered>thead>tr>td:first-child,.table-responsive>.table-bordered>tbody>tr>td:first-child,.table-responsive>.table-bordered>tfoot>tr>td:first-child{border-left:0}.table-responsive>.table-bordered>thead>tr>th:last-child,.table-responsive>.table-bordered>tbody>tr>th:last-child,.table-responsive>.table-bordered>tfoot>tr>th:last-child,.table-responsive>.table-bordered>thead>tr>td:last-child,.table-responsive>.table-bordered>tbody>tr>td:last-child,.table-responsive>.table-bordered>tfoot>tr>td:last-child{border-right:0}.table-responsive>.table-bordered>tbody>tr:last-child>th,.table-responsive>.table-bordered>tfoot>tr:last-child>th,.table-responsive>.table-bordered>tbody>tr:last-child>td,.table-responsive>.table-bordered>tfoot>tr:last-child>td{border-bottom:0}}fieldset{padding:0;margin:0;border:0;min-width:0}legend{display:block;width:100%;padding:0;margin-bottom:18px;font-size:19.5px;line-height:inherit;color:#333;border:0;border-bottom:1px solid #e5e5e5}label{display:inline-block;max-width:100%;margin-bottom:5px;font-weight:bold}input[type="search"]{-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box}input[type="radio"],input[type="checkbox"]{margin:4px 0 0;margin-top:1px \9;line-height:normal}input[type="file"]{display:block}input[type="range"]{display:block;width:100%}select[multiple],select[size]{height:auto}input[type="file"]:focus,input[type="radio"]:focus,input[type="checkbox"]:focus{outline:thin dotted;outline:5px auto -webkit-focus-ring-color;outline-offset:-2px}output{display:block;padding-top:7px;font-size:13px;line-height:1.42857143;color:#555}.form-control{display:block;width:100%;height:32px;padding:6px 12px;font-size:13px;line-height:1.42857143;color:#555;background-color:#fff;background-image:none;border:1px solid #ccc;border-radius:2px;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075);box-shadow:inset 0 1px 1px rgba(0,0,0,0.075);-webkit-transition:border-color ease-in-out .15s, box-shadow ease-in-out .15s;-o-transition:border-color ease-in-out .15s, box-shadow ease-in-out .15s;transition:border-color ease-in-out .15s, box-shadow ease-in-out .15s}.form-control:focus{border-color:#66afe9;outline:0;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);box-shadow:inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6)}.form-control::-moz-placeholder{color:#999;opacity:1}.form-control:-ms-input-placeholder{color:#999}.form-control::-webkit-input-placeholder{color:#999}.form-control[disabled],.form-control[readonly],fieldset[disabled] .form-control{cursor:not-allowed;background-color:#eee;opacity:1}textarea.form-control{height:auto}input[type="search"]{-webkit-appearance:none}@media screen and (-webkit-min-device-pixel-ratio:0){input[type="date"],input[type="time"],input[type="datetime-local"],input[type="month"]{line-height:32px}input[type="date"].input-sm,input[type="time"].input-sm,input[type="datetime-local"].input-sm,input[type="month"].input-sm{line-height:30px}input[type="date"].input-lg,input[type="time"].input-lg,input[type="datetime-local"].input-lg,input[type="month"].input-lg{line-height:45px}}.form-group{margin-bottom:15px}.radio,.checkbox{position:relative;display:block;margin-top:10px;margin-bottom:10px}.radio label,.checkbox label{min-height:18px;padding-left:20px;margin-bottom:0;font-weight:normal;cursor:pointer}.radio input[type="radio"],.radio-inline input[type="radio"],.checkbox input[type="checkbox"],.checkbox-inline input[type="checkbox"]{position:absolute;margin-left:-20px;margin-top:4px \9}.radio+.radio,.checkbox+.checkbox{margin-top:-5px}.radio-inline,.checkbox-inline{display:inline-block;padding-left:20px;margin-bottom:0;vertical-align:middle;font-weight:normal;cursor:pointer}.radio-inline+.radio-inline,.checkbox-inline+.checkbox-inline{margin-top:0;margin-left:10px}input[type="radio"][disabled],input[type="checkbox"][disabled],input[type="radio"].disabled,input[type="checkbox"].disabled,fieldset[disabled] input[type="radio"],fieldset[disabled] input[type="checkbox"]{cursor:not-allowed}.radio-inline.disabled,.checkbox-inline.disabled,fieldset[disabled] .radio-inline,fieldset[disabled] .checkbox-inline{cursor:not-allowed}.radio.disabled label,.checkbox.disabled label,fieldset[disabled] .radio label,fieldset[disabled] .checkbox label{cursor:not-allowed}.form-control-static{padding-top:7px;padding-bottom:7px;margin-bottom:0}.form-control-static.input-lg,.form-control-static.input-sm{padding-left:0;padding-right:0}.input-sm,.form-group-sm .form-control{height:30px;padding:5px 10px;font-size:12px;line-height:1.5;border-radius:1px}select.input-sm,select.form-group-sm .form-control{height:30px;line-height:30px}textarea.input-sm,textarea.form-group-sm .form-control,select[multiple].input-sm,select[multiple].form-group-sm .form-control{height:auto}.input-lg,.form-group-lg .form-control{height:45px;padding:10px 16px;font-size:17px;line-height:1.33;border-radius:3px}select.input-lg,select.form-group-lg .form-control{height:45px;line-height:45px}textarea.input-lg,textarea.form-group-lg .form-control,select[multiple].input-lg,select[multiple].form-group-lg .form-control{height:auto}.has-feedback{position:relative}.has-feedback .form-control{padding-right:40px}.form-control-feedback{position:absolute;top:0;right:0;z-index:2;display:block;width:32px;height:32px;line-height:32px;text-align:center;pointer-events:none}.input-lg+.form-control-feedback{width:45px;height:45px;line-height:45px}.input-sm+.form-control-feedback{width:30px;height:30px;line-height:30px}.has-success .help-block,.has-success .control-label,.has-success .radio,.has-success .checkbox,.has-success .radio-inline,.has-success .checkbox-inline,.has-success.radio label,.has-success.checkbox label,.has-success.radio-inline label,.has-success.checkbox-inline label{color:#3c763d}.has-success .form-control{border-color:#3c763d;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075);box-shadow:inset 0 1px 1px rgba(0,0,0,0.075)}.has-success .form-control:focus{border-color:#2b542c;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075),0 0 6px #67b168;box-shadow:inset 0 1px 1px rgba(0,0,0,0.075),0 0 6px #67b168}.has-success .input-group-addon{color:#3c763d;border-color:#3c763d;background-color:#dff0d8}.has-success .form-control-feedback{color:#3c763d}.has-warning .help-block,.has-warning .control-label,.has-warning .radio,.has-warning .checkbox,.has-warning .radio-inline,.has-warning .checkbox-inline,.has-warning.radio label,.has-warning.checkbox label,.has-warning.radio-inline label,.has-warning.checkbox-inline label{color:#8a6d3b}.has-warning .form-control{border-color:#8a6d3b;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075);box-shadow:inset 0 1px 1px rgba(0,0,0,0.075)}.has-warning .form-control:focus{border-color:#66512c;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075),0 0 6px #c0a16b;box-shadow:inset 0 1px 1px rgba(0,0,0,0.075),0 0 6px #c0a16b}.has-warning .input-group-addon{color:#8a6d3b;border-color:#8a6d3b;background-color:#fcf8e3}.has-warning .form-control-feedback{color:#8a6d3b}.has-error .help-block,.has-error .control-label,.has-error .radio,.has-error .checkbox,.has-error .radio-inline,.has-error .checkbox-inline,.has-error.radio label,.has-error.checkbox label,.has-error.radio-inline label,.has-error.checkbox-inline label{color:#a94442}.has-error .form-control{border-color:#a94442;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075);box-shadow:inset 0 1px 1px rgba(0,0,0,0.075)}.has-error .form-control:focus{border-color:#843534;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075),0 0 6px #ce8483;box-shadow:inset 0 1px 1px rgba(0,0,0,0.075),0 0 6px #ce8483}.has-error .input-group-addon{color:#a94442;border-color:#a94442;background-color:#f2dede}.has-error .form-control-feedback{color:#a94442}.has-feedback label~.form-control-feedback{top:23px}.has-feedback label.sr-only~.form-control-feedback{top:0}.help-block{display:block;margin-top:5px;margin-bottom:10px;color:#404040}@media (min-width:768px){.form-inline .form-group{display:inline-block;margin-bottom:0;vertical-align:middle}.form-inline .form-control{display:inline-block;width:auto;vertical-align:middle}.form-inline .form-control-static{display:inline-block}.form-inline .input-group{display:inline-table;vertical-align:middle}.form-inline .input-group .input-group-addon,.form-inline .input-group .input-group-btn,.form-inline .input-group .form-control{width:auto}.form-inline .input-group>.form-control{width:100%}.form-inline .control-label{margin-bottom:0;vertical-align:middle}.form-inline .radio,.form-inline .checkbox{display:inline-block;margin-top:0;margin-bottom:0;vertical-align:middle}.form-inline .radio label,.form-inline .checkbox label{padding-left:0}.form-inline .radio input[type="radio"],.form-inline .checkbox input[type="checkbox"]{position:relative;margin-left:0}.form-inline .has-feedback .form-control-feedback{top:0}}.form-horizontal .radio,.form-horizontal .checkbox,.form-horizontal .radio-inline,.form-horizontal .checkbox-inline{margin-top:0;margin-bottom:0;padding-top:7px}.form-horizontal .radio,.form-horizontal .checkbox{min-height:25px}.form-horizontal .form-group{margin-left:0;margin-right:0}@media (min-width:768px){.form-horizontal .control-label{text-align:right;margin-bottom:0;padding-top:7px}}.form-horizontal .has-feedback .form-control-feedback{right:0}@media (min-width:768px){.form-horizontal .form-group-lg .control-label{padding-top:14.3px}}@media (min-width:768px){.form-horizontal .form-group-sm .control-label{padding-top:6px}}.btn{display:inline-block;margin-bottom:0;font-weight:normal;text-align:center;vertical-align:middle;touch-action:manipulation;cursor:pointer;background-image:none;border:1px solid transparent;white-space:nowrap;padding:6px 12px;font-size:13px;line-height:1.42857143;border-radius:2px;-webkit-user-select:none;-moz-user-select:none;-ms-user-select:none;user-select:none}.btn:focus,.btn:active:focus,.btn.active:focus,.btn.focus,.btn:active.focus,.btn.active.focus{outline:thin dotted;outline:5px auto -webkit-focus-ring-color;outline-offset:-2px}.btn:hover,.btn:focus,.btn.focus{color:#333;text-decoration:none}.btn:active,.btn.active{outline:0;background-image:none;-webkit-box-shadow:inset 0 3px 5px rgba(0,0,0,0.125);box-shadow:inset 0 3px 5px rgba(0,0,0,0.125)}.btn.disabled,.btn[disabled],fieldset[disabled] .btn{cursor:not-allowed;pointer-events:none;opacity:.65;filter:alpha(opacity=65);-webkit-box-shadow:none;box-shadow:none}.btn-default{color:#333;background-color:#fff;border-color:#ccc}.btn-default:hover,.btn-default:focus,.btn-default.focus,.btn-default:active,.btn-default.active,.open>.dropdown-toggle.btn-default{color:#333;background-color:#e6e6e6;border-color:#adadad}.btn-default:active,.btn-default.active,.open>.dropdown-toggle.btn-default{background-image:none}.btn-default.disabled,.btn-default[disabled],fieldset[disabled] .btn-default,.btn-default.disabled:hover,.btn-default[disabled]:hover,fieldset[disabled] .btn-default:hover,.btn-default.disabled:focus,.btn-default[disabled]:focus,fieldset[disabled] .btn-default:focus,.btn-default.disabled.focus,.btn-default[disabled].focus,fieldset[disabled] .btn-default.focus,.btn-default.disabled:active,.btn-default[disabled]:active,fieldset[disabled] .btn-default:active,.btn-default.disabled.active,.btn-default[disabled].active,fieldset[disabled] .btn-default.active{background-color:#fff;border-color:#ccc}.btn-default .badge{color:#fff;background-color:#333}.btn-primary{color:#fff;background-color:#337ab7;border-color:#2e6da4}.btn-primary:hover,.btn-primary:focus,.btn-primary.focus,.btn-primary:active,.btn-primary.active,.open>.dropdown-toggle.btn-primary{color:#fff;background-color:#286090;border-color:#204d74}.btn-primary:active,.btn-primary.active,.open>.dropdown-toggle.btn-primary{background-image:none}.btn-primary.disabled,.btn-primary[disabled],fieldset[disabled] .btn-primary,.btn-primary.disabled:hover,.btn-primary[disabled]:hover,fieldset[disabled] .btn-primary:hover,.btn-primary.disabled:focus,.btn-primary[disabled]:focus,fieldset[disabled] .btn-primary:focus,.btn-primary.disabled.focus,.btn-primary[disabled].focus,fieldset[disabled] .btn-primary.focus,.btn-primary.disabled:active,.btn-primary[disabled]:active,fieldset[disabled] .btn-primary:active,.btn-primary.disabled.active,.btn-primary[disabled].active,fieldset[disabled] .btn-primary.active{background-color:#337ab7;border-color:#2e6da4}.btn-primary .badge{color:#337ab7;background-color:#fff}.btn-success{color:#fff;background-color:#5cb85c;border-color:#4cae4c}.btn-success:hover,.btn-success:focus,.btn-success.focus,.btn-success:active,.btn-success.active,.open>.dropdown-toggle.btn-success{color:#fff;background-color:#449d44;border-color:#398439}.btn-success:active,.btn-success.active,.open>.dropdown-toggle.btn-success{background-image:none}.btn-success.disabled,.btn-success[disabled],fieldset[disabled] .btn-success,.btn-success.disabled:hover,.btn-success[disabled]:hover,fieldset[disabled] .btn-success:hover,.btn-success.disabled:focus,.btn-success[disabled]:focus,fieldset[disabled] .btn-success:focus,.btn-success.disabled.focus,.btn-success[disabled].focus,fieldset[disabled] .btn-success.focus,.btn-success.disabled:active,.btn-success[disabled]:active,fieldset[disabled] .btn-success:active,.btn-success.disabled.active,.btn-success[disabled].active,fieldset[disabled] .btn-success.active{background-color:#5cb85c;border-color:#4cae4c}.btn-success .badge{color:#5cb85c;background-color:#fff}.btn-info{color:#fff;background-color:#5bc0de;border-color:#46b8da}.btn-info:hover,.btn-info:focus,.btn-info.focus,.btn-info:active,.btn-info.active,.open>.dropdown-toggle.btn-info{color:#fff;background-color:#31b0d5;border-color:#269abc}.btn-info:active,.btn-info.active,.open>.dropdown-toggle.btn-info{background-image:none}.btn-info.disabled,.btn-info[disabled],fieldset[disabled] .btn-info,.btn-info.disabled:hover,.btn-info[disabled]:hover,fieldset[disabled] .btn-info:hover,.btn-info.disabled:focus,.btn-info[disabled]:focus,fieldset[disabled] .btn-info:focus,.btn-info.disabled.focus,.btn-info[disabled].focus,fieldset[disabled] .btn-info.focus,.btn-info.disabled:active,.btn-info[disabled]:active,fieldset[disabled] .btn-info:active,.btn-info.disabled.active,.btn-info[disabled].active,fieldset[disabled] .btn-info.active{background-color:#5bc0de;border-color:#46b8da}.btn-info .badge{color:#5bc0de;background-color:#fff}.btn-warning{color:#fff;background-color:#f0ad4e;border-color:#eea236}.btn-warning:hover,.btn-warning:focus,.btn-warning.focus,.btn-warning:active,.btn-warning.active,.open>.dropdown-toggle.btn-warning{color:#fff;background-color:#ec971f;border-color:#d58512}.btn-warning:active,.btn-warning.active,.open>.dropdown-toggle.btn-warning{background-image:none}.btn-warning.disabled,.btn-warning[disabled],fieldset[disabled] .btn-warning,.btn-warning.disabled:hover,.btn-warning[disabled]:hover,fieldset[disabled] .btn-warning:hover,.btn-warning.disabled:focus,.btn-warning[disabled]:focus,fieldset[disabled] .btn-warning:focus,.btn-warning.disabled.focus,.btn-warning[disabled].focus,fieldset[disabled] .btn-warning.focus,.btn-warning.disabled:active,.btn-warning[disabled]:active,fieldset[disabled] .btn-warning:active,.btn-warning.disabled.active,.btn-warning[disabled].active,fieldset[disabled] .btn-warning.active{background-color:#f0ad4e;border-color:#eea236}.btn-warning .badge{color:#f0ad4e;background-color:#fff}.btn-danger{color:#fff;background-color:#d9534f;border-color:#d43f3a}.btn-danger:hover,.btn-danger:focus,.btn-danger.focus,.btn-danger:active,.btn-danger.active,.open>.dropdown-toggle.btn-danger{color:#fff;background-color:#c9302c;border-color:#ac2925}.btn-danger:active,.btn-danger.active,.open>.dropdown-toggle.btn-danger{background-image:none}.btn-danger.disabled,.btn-danger[disabled],fieldset[disabled] .btn-danger,.btn-danger.disabled:hover,.btn-danger[disabled]:hover,fieldset[disabled] .btn-danger:hover,.btn-danger.disabled:focus,.btn-danger[disabled]:focus,fieldset[disabled] .btn-danger:focus,.btn-danger.disabled.focus,.btn-danger[disabled].focus,fieldset[disabled] .btn-danger.focus,.btn-danger.disabled:active,.btn-danger[disabled]:active,fieldset[disabled] .btn-danger:active,.btn-danger.disabled.active,.btn-danger[disabled].active,fieldset[disabled] .btn-danger.active{background-color:#d9534f;border-color:#d43f3a}.btn-danger .badge{color:#d9534f;background-color:#fff}.btn-link{color:#337ab7;font-weight:normal;border-radius:0}.btn-link,.btn-link:active,.btn-link.active,.btn-link[disabled],fieldset[disabled] .btn-link{background-color:transparent;-webkit-box-shadow:none;box-shadow:none}.btn-link,.btn-link:hover,.btn-link:focus,.btn-link:active{border-color:transparent}.btn-link:hover,.btn-link:focus{color:#23527c;text-decoration:underline;background-color:transparent}.btn-link[disabled]:hover,fieldset[disabled] .btn-link:hover,.btn-link[disabled]:focus,fieldset[disabled] .btn-link:focus{color:#777;text-decoration:none}.btn-lg,.btn-group-lg>.btn{padding:10px 16px;font-size:17px;line-height:1.33;border-radius:3px}.btn-sm,.btn-group-sm>.btn{padding:5px 10px;font-size:12px;line-height:1.5;border-radius:1px}.btn-xs,.btn-group-xs>.btn{padding:1px 5px;font-size:12px;line-height:1.5;border-radius:1px}.btn-block{display:block;width:100%}.btn-block+.btn-block{margin-top:5px}input[type="submit"].btn-block,input[type="reset"].btn-block,input[type="button"].btn-block{width:100%}.fade{opacity:0;-webkit-transition:opacity .15s linear;-o-transition:opacity .15s linear;transition:opacity .15s linear}.fade.in{opacity:1}.collapse{display:none;visibility:hidden}.collapse.in{display:block;visibility:visible}tr.collapse.in{display:table-row}tbody.collapse.in{display:table-row-group}.collapsing{position:relative;height:0;overflow:hidden;-webkit-transition-property:height, visibility;transition-property:height, visibility;-webkit-transition-duration:.35s;transition-duration:.35s;-webkit-transition-timing-function:ease;transition-timing-function:ease}.caret{display:inline-block;width:0;height:0;margin-left:2px;vertical-align:middle;border-top:4px solid;border-right:4px solid transparent;border-left:4px solid transparent}.dropdown{position:relative}.dropdown-toggle:focus{outline:0}.dropdown-menu{position:absolute;top:100%;left:0;z-index:1000;display:none;float:left;min-width:160px;padding:5px 0;margin:2px 0 0;list-style:none;font-size:13px;text-align:left;background-color:#fff;border:1px solid #ccc;border:1px solid rgba(0,0,0,0.15);border-radius:2px;-webkit-box-shadow:0 6px 12px rgba(0,0,0,0.175);box-shadow:0 6px 12px rgba(0,0,0,0.175);background-clip:padding-box}.dropdown-menu.pull-right{right:0;left:auto}.dropdown-menu .divider{height:1px;margin:8px 0;overflow:hidden;background-color:#e5e5e5}.dropdown-menu>li>a{display:block;padding:3px 20px;clear:both;font-weight:normal;line-height:1.42857143;color:#333;white-space:nowrap}.dropdown-menu>li>a:hover,.dropdown-menu>li>a:focus{text-decoration:none;color:#262626;background-color:#f5f5f5}.dropdown-menu>.active>a,.dropdown-menu>.active>a:hover,.dropdown-menu>.active>a:focus{color:#fff;text-decoration:none;outline:0;background-color:#337ab7}.dropdown-menu>.disabled>a,.dropdown-menu>.disabled>a:hover,.dropdown-menu>.disabled>a:focus{color:#777}.dropdown-menu>.disabled>a:hover,.dropdown-menu>.disabled>a:focus{text-decoration:none;background-color:transparent;background-image:none;filter:progid:DXImageTransform.Microsoft.gradient(enabled = false);cursor:not-allowed}.open>.dropdown-menu{display:block}.open>a{outline:0}.dropdown-menu-right{left:auto;right:0}.dropdown-menu-left{left:0;right:auto}.dropdown-header{display:block;padding:3px 20px;font-size:12px;line-height:1.42857143;color:#777;white-space:nowrap}.dropdown-backdrop{position:fixed;left:0;right:0;bottom:0;top:0;z-index:990}.pull-right>.dropdown-menu{right:0;left:auto}.dropup .caret,.navbar-fixed-bottom .dropdown .caret{border-top:0;border-bottom:4px solid;content:""}.dropup .dropdown-menu,.navbar-fixed-bottom .dropdown .dropdown-menu{top:auto;bottom:100%;margin-bottom:1px}@media (min-width:541px){.navbar-right .dropdown-menu{left:auto;right:0}.navbar-right .dropdown-menu-left{left:0;right:auto}}.btn-group,.btn-group-vertical{position:relative;display:inline-block;vertical-align:middle}.btn-group>.btn,.btn-group-vertical>.btn{position:relative;float:left}.btn-group>.btn:hover,.btn-group-vertical>.btn:hover,.btn-group>.btn:focus,.btn-group-vertical>.btn:focus,.btn-group>.btn:active,.btn-group-vertical>.btn:active,.btn-group>.btn.active,.btn-group-vertical>.btn.active{z-index:2}.btn-group .btn+.btn,.btn-group .btn+.btn-group,.btn-group .btn-group+.btn,.btn-group .btn-group+.btn-group{margin-left:-1px}.btn-toolbar{margin-left:-5px}.btn-toolbar .btn-group,.btn-toolbar .input-group{float:left}.btn-toolbar>.btn,.btn-toolbar>.btn-group,.btn-toolbar>.input-group{margin-left:5px}.btn-group>.btn:not(:first-child):not(:last-child):not(.dropdown-toggle){border-radius:0}.btn-group>.btn:first-child{margin-left:0}.btn-group>.btn:first-child:not(:last-child):not(.dropdown-toggle){border-bottom-right-radius:0;border-top-right-radius:0}.btn-group>.btn:last-child:not(:first-child),.btn-group>.dropdown-toggle:not(:first-child){border-bottom-left-radius:0;border-top-left-radius:0}.btn-group>.btn-group{float:left}.btn-group>.btn-group:not(:first-child):not(:last-child)>.btn{border-radius:0}.btn-group>.btn-group:first-child>.btn:last-child,.btn-group>.btn-group:first-child>.dropdown-toggle{border-bottom-right-radius:0;border-top-right-radius:0}.btn-group>.btn-group:last-child>.btn:first-child{border-bottom-left-radius:0;border-top-left-radius:0}.btn-group .dropdown-toggle:active,.btn-group.open .dropdown-toggle{outline:0}.btn-group>.btn+.dropdown-toggle{padding-left:8px;padding-right:8px}.btn-group>.btn-lg+.dropdown-toggle{padding-left:12px;padding-right:12px}.btn-group.open .dropdown-toggle{-webkit-box-shadow:inset 0 3px 5px rgba(0,0,0,0.125);box-shadow:inset 0 3px 5px rgba(0,0,0,0.125)}.btn-group.open .dropdown-toggle.btn-link{-webkit-box-shadow:none;box-shadow:none}.btn .caret{margin-left:0}.btn-lg .caret{border-width:5px 5px 0;border-bottom-width:0}.dropup .btn-lg .caret{border-width:0 5px 5px}.btn-group-vertical>.btn,.btn-group-vertical>.btn-group,.btn-group-vertical>.btn-group>.btn{display:block;float:none;width:100%;max-width:100%}.btn-group-vertical>.btn-group>.btn{float:none}.btn-group-vertical>.btn+.btn,.btn-group-vertical>.btn+.btn-group,.btn-group-vertical>.btn-group+.btn,.btn-group-vertical>.btn-group+.btn-group{margin-top:-1px;margin-left:0}.btn-group-vertical>.btn:not(:first-child):not(:last-child){border-radius:0}.btn-group-vertical>.btn:first-child:not(:last-child){border-top-right-radius:2px;border-bottom-right-radius:0;border-bottom-left-radius:0}.btn-group-vertical>.btn:last-child:not(:first-child){border-bottom-left-radius:2px;border-top-right-radius:0;border-top-left-radius:0}.btn-group-vertical>.btn-group:not(:first-child):not(:last-child)>.btn{border-radius:0}.btn-group-vertical>.btn-group:first-child:not(:last-child)>.btn:last-child,.btn-group-vertical>.btn-group:first-child:not(:last-child)>.dropdown-toggle{border-bottom-right-radius:0;border-bottom-left-radius:0}.btn-group-vertical>.btn-group:last-child:not(:first-child)>.btn:first-child{border-top-right-radius:0;border-top-left-radius:0}.btn-group-justified{display:table;width:100%;table-layout:fixed;border-collapse:separate}.btn-group-justified>.btn,.btn-group-justified>.btn-group{float:none;display:table-cell;width:1%}.btn-group-justified>.btn-group .btn{width:100%}.btn-group-justified>.btn-group .dropdown-menu{left:auto}[data-toggle="buttons"]>.btn input[type="radio"],[data-toggle="buttons"]>.btn-group>.btn input[type="radio"],[data-toggle="buttons"]>.btn input[type="checkbox"],[data-toggle="buttons"]>.btn-group>.btn input[type="checkbox"]{position:absolute;clip:rect(0, 0, 0, 0);pointer-events:none}.input-group{position:relative;display:table;border-collapse:separate}.input-group[class*="col-"]{float:none;padding-left:0;padding-right:0}.input-group .form-control{position:relative;z-index:2;float:left;width:100%;margin-bottom:0}.input-group-lg>.form-control,.input-group-lg>.input-group-addon,.input-group-lg>.input-group-btn>.btn{height:45px;padding:10px 16px;font-size:17px;line-height:1.33;border-radius:3px}select.input-group-lg>.form-control,select.input-group-lg>.input-group-addon,select.input-group-lg>.input-group-btn>.btn{height:45px;line-height:45px}textarea.input-group-lg>.form-control,textarea.input-group-lg>.input-group-addon,textarea.input-group-lg>.input-group-btn>.btn,select[multiple].input-group-lg>.form-control,select[multiple].input-group-lg>.input-group-addon,select[multiple].input-group-lg>.input-group-btn>.btn{height:auto}.input-group-sm>.form-control,.input-group-sm>.input-group-addon,.input-group-sm>.input-group-btn>.btn{height:30px;padding:5px 10px;font-size:12px;line-height:1.5;border-radius:1px}select.input-group-sm>.form-control,select.input-group-sm>.input-group-addon,select.input-group-sm>.input-group-btn>.btn{height:30px;line-height:30px}textarea.input-group-sm>.form-control,textarea.input-group-sm>.input-group-addon,textarea.input-group-sm>.input-group-btn>.btn,select[multiple].input-group-sm>.form-control,select[multiple].input-group-sm>.input-group-addon,select[multiple].input-group-sm>.input-group-btn>.btn{height:auto}.input-group-addon,.input-group-btn,.input-group .form-control{display:table-cell}.input-group-addon:not(:first-child):not(:last-child),.input-group-btn:not(:first-child):not(:last-child),.input-group .form-control:not(:first-child):not(:last-child){border-radius:0}.input-group-addon,.input-group-btn{width:1%;white-space:nowrap;vertical-align:middle}.input-group-addon{padding:6px 12px;font-size:13px;font-weight:normal;line-height:1;color:#555;text-align:center;background-color:#eee;border:1px solid #ccc;border-radius:2px}.input-group-addon.input-sm{padding:5px 10px;font-size:12px;border-radius:1px}.input-group-addon.input-lg{padding:10px 16px;font-size:17px;border-radius:3px}.input-group-addon input[type="radio"],.input-group-addon input[type="checkbox"]{margin-top:0}.input-group .form-control:first-child,.input-group-addon:first-child,.input-group-btn:first-child>.btn,.input-group-btn:first-child>.btn-group>.btn,.input-group-btn:first-child>.dropdown-toggle,.input-group-btn:last-child>.btn:not(:last-child):not(.dropdown-toggle),.input-group-btn:last-child>.btn-group:not(:last-child)>.btn{border-bottom-right-radius:0;border-top-right-radius:0}.input-group-addon:first-child{border-right:0}.input-group .form-control:last-child,.input-group-addon:last-child,.input-group-btn:last-child>.btn,.input-group-btn:last-child>.btn-group>.btn,.input-group-btn:last-child>.dropdown-toggle,.input-group-btn:first-child>.btn:not(:first-child),.input-group-btn:first-child>.btn-group:not(:first-child)>.btn{border-bottom-left-radius:0;border-top-left-radius:0}.input-group-addon:last-child{border-left:0}.input-group-btn{position:relative;font-size:0;white-space:nowrap}.input-group-btn>.btn{position:relative}.input-group-btn>.btn+.btn{margin-left:-1px}.input-group-btn>.btn:hover,.input-group-btn>.btn:focus,.input-group-btn>.btn:active{z-index:2}.input-group-btn:first-child>.btn,.input-group-btn:first-child>.btn-group{margin-right:-1px}.input-group-btn:last-child>.btn,.input-group-btn:last-child>.btn-group{margin-left:-1px}.nav{margin-bottom:0;padding-left:0;list-style:none}.nav>li{position:relative;display:block}.nav>li>a{position:relative;display:block;padding:10px 15px}.nav>li>a:hover,.nav>li>a:focus{text-decoration:none;background-color:#eee}.nav>li.disabled>a{color:#777}.nav>li.disabled>a:hover,.nav>li.disabled>a:focus{color:#777;text-decoration:none;background-color:transparent;cursor:not-allowed}.nav .open>a,.nav .open>a:hover,.nav .open>a:focus{background-color:#eee;border-color:#337ab7}.nav .nav-divider{height:1px;margin:8px 0;overflow:hidden;background-color:#e5e5e5}.nav>li>a>img{max-width:none}.nav-tabs{border-bottom:1px solid #ddd}.nav-tabs>li{float:left;margin-bottom:-1px}.nav-tabs>li>a{margin-right:2px;line-height:1.42857143;border:1px solid transparent;border-radius:2px 2px 0 0}.nav-tabs>li>a:hover{border-color:#eee #eee #ddd}.nav-tabs>li.active>a,.nav-tabs>li.active>a:hover,.nav-tabs>li.active>a:focus{color:#555;background-color:#fff;border:1px solid #ddd;border-bottom-color:transparent;cursor:default}.nav-tabs.nav-justified{width:100%;border-bottom:0}.nav-tabs.nav-justified>li{float:none}.nav-tabs.nav-justified>li>a{text-align:center;margin-bottom:5px}.nav-tabs.nav-justified>.dropdown .dropdown-menu{top:auto;left:auto}@media (min-width:768px){.nav-tabs.nav-justified>li{display:table-cell;width:1%}.nav-tabs.nav-justified>li>a{margin-bottom:0}}.nav-tabs.nav-justified>li>a{margin-right:0;border-radius:2px}.nav-tabs.nav-justified>.active>a,.nav-tabs.nav-justified>.active>a:hover,.nav-tabs.nav-justified>.active>a:focus{border:1px solid #ddd}@media (min-width:768px){.nav-tabs.nav-justified>li>a{border-bottom:1px solid #ddd;border-radius:2px 2px 0 0}.nav-tabs.nav-justified>.active>a,.nav-tabs.nav-justified>.active>a:hover,.nav-tabs.nav-justified>.active>a:focus{border-bottom-color:#fff}}.nav-pills>li{float:left}.nav-pills>li>a{border-radius:2px}.nav-pills>li+li{margin-left:2px}.nav-pills>li.active>a,.nav-pills>li.active>a:hover,.nav-pills>li.active>a:focus{color:#fff;background-color:#337ab7}.nav-stacked>li{float:none}.nav-stacked>li+li{margin-top:2px;margin-left:0}.nav-justified{width:100%}.nav-justified>li{float:none}.nav-justified>li>a{text-align:center;margin-bottom:5px}.nav-justified>.dropdown .dropdown-menu{top:auto;left:auto}@media (min-width:768px){.nav-justified>li{display:table-cell;width:1%}.nav-justified>li>a{margin-bottom:0}}.nav-tabs-justified{border-bottom:0}.nav-tabs-justified>li>a{margin-right:0;border-radius:2px}.nav-tabs-justified>.active>a,.nav-tabs-justified>.active>a:hover,.nav-tabs-justified>.active>a:focus{border:1px solid #ddd}@media (min-width:768px){.nav-tabs-justified>li>a{border-bottom:1px solid #ddd;border-radius:2px 2px 0 0}.nav-tabs-justified>.active>a,.nav-tabs-justified>.active>a:hover,.nav-tabs-justified>.active>a:focus{border-bottom-color:#fff}}.tab-content>.tab-pane{display:none;visibility:hidden}.tab-content>.active{display:block;visibility:visible}.nav-tabs .dropdown-menu{margin-top:-1px;border-top-right-radius:0;border-top-left-radius:0}.navbar{position:relative;min-height:30px;margin-bottom:18px;border:1px solid transparent}@media (min-width:541px){.navbar{border-radius:2px}}@media (min-width:541px){.navbar-header{float:left}}.navbar-collapse{overflow-x:visible;padding-right:0;padding-left:0;border-top:1px solid transparent;box-shadow:inset 0 1px 0 rgba(255,255,255,0.1);-webkit-overflow-scrolling:touch}.navbar-collapse.in{overflow-y:auto}@media (min-width:541px){.navbar-collapse{width:auto;border-top:0;box-shadow:none}.navbar-collapse.collapse{display:block !important;visibility:visible !important;height:auto !important;padding-bottom:0;overflow:visible !important}.navbar-collapse.in{overflow-y:visible}.navbar-fixed-top .navbar-collapse,.navbar-static-top .navbar-collapse,.navbar-fixed-bottom .navbar-collapse{padding-left:0;padding-right:0}}.navbar-fixed-top .navbar-collapse,.navbar-fixed-bottom .navbar-collapse{max-height:340px}@media (max-device-width:540px) and (orientation:landscape){.navbar-fixed-top .navbar-collapse,.navbar-fixed-bottom .navbar-collapse{max-height:200px}}.container>.navbar-header,.container-fluid>.navbar-header,.container>.navbar-collapse,.container-fluid>.navbar-collapse{margin-right:0;margin-left:0}@media (min-width:541px){.container>.navbar-header,.container-fluid>.navbar-header,.container>.navbar-collapse,.container-fluid>.navbar-collapse{margin-right:0;margin-left:0}}.navbar-static-top{z-index:1000;border-width:0 0 1px}@media (min-width:541px){.navbar-static-top{border-radius:0}}.navbar-fixed-top,.navbar-fixed-bottom{position:fixed;right:0;left:0;z-index:1030}@media (min-width:541px){.navbar-fixed-top,.navbar-fixed-bottom{border-radius:0}}.navbar-fixed-top{top:0;border-width:0 0 1px}.navbar-fixed-bottom{bottom:0;margin-bottom:0;border-width:1px 0 0}.navbar-brand{float:left;padding:6px 0;font-size:17px;line-height:18px;height:30px}.navbar-brand:hover,.navbar-brand:focus{text-decoration:none}.navbar-brand>img{display:block}@media (min-width:541px){.navbar>.container .navbar-brand,.navbar>.container-fluid .navbar-brand{margin-left:0}}.navbar-toggle{position:relative;float:right;margin-right:0;padding:9px 10px;margin-top:-2px;margin-bottom:-2px;background-color:transparent;background-image:none;border:1px solid transparent;border-radius:2px}.navbar-toggle:focus{outline:0}.navbar-toggle .icon-bar{display:block;width:22px;height:2px;border-radius:1px}.navbar-toggle .icon-bar+.icon-bar{margin-top:4px}@media (min-width:541px){.navbar-toggle{display:none}}.navbar-nav{margin:3px 0}.navbar-nav>li>a{padding-top:10px;padding-bottom:10px;line-height:18px}@media (max-width:540px){.navbar-nav .open .dropdown-menu{position:static;float:none;width:auto;margin-top:0;background-color:transparent;border:0;box-shadow:none}.navbar-nav .open .dropdown-menu>li>a,.navbar-nav .open .dropdown-menu .dropdown-header{padding:5px 15px 5px 25px}.navbar-nav .open .dropdown-menu>li>a{line-height:18px}.navbar-nav .open .dropdown-menu>li>a:hover,.navbar-nav .open .dropdown-menu>li>a:focus{background-image:none}}@media (min-width:541px){.navbar-nav{float:left;margin:0}.navbar-nav>li{float:left}.navbar-nav>li>a{padding-top:6px;padding-bottom:6px}}.navbar-form{margin-left:0;margin-right:0;padding:10px 0;border-top:1px solid transparent;border-bottom:1px solid transparent;-webkit-box-shadow:inset 0 1px 0 rgba(255,255,255,0.1),0 1px 0 rgba(255,255,255,0.1);box-shadow:inset 0 1px 0 rgba(255,255,255,0.1),0 1px 0 rgba(255,255,255,0.1);margin-top:-1px;margin-bottom:-1px}@media (min-width:768px){.navbar-form .form-group{display:inline-block;margin-bottom:0;vertical-align:middle}.navbar-form .form-control{display:inline-block;width:auto;vertical-align:middle}.navbar-form .form-control-static{display:inline-block}.navbar-form .input-group{display:inline-table;vertical-align:middle}.navbar-form .input-group .input-group-addon,.navbar-form .input-group .input-group-btn,.navbar-form .input-group .form-control{width:auto}.navbar-form .input-group>.form-control{width:100%}.navbar-form .control-label{margin-bottom:0;vertical-align:middle}.navbar-form .radio,.navbar-form .checkbox{display:inline-block;margin-top:0;margin-bottom:0;vertical-align:middle}.navbar-form .radio label,.navbar-form .checkbox label{padding-left:0}.navbar-form .radio input[type="radio"],.navbar-form .checkbox input[type="checkbox"]{position:relative;margin-left:0}.navbar-form .has-feedback .form-control-feedback{top:0}}@media (max-width:540px){.navbar-form .form-group{margin-bottom:5px}.navbar-form .form-group:last-child{margin-bottom:0}}@media (min-width:541px){.navbar-form{width:auto;border:0;margin-left:0;margin-right:0;padding-top:0;padding-bottom:0;-webkit-box-shadow:none;box-shadow:none}}.navbar-nav>li>.dropdown-menu{margin-top:0;border-top-right-radius:0;border-top-left-radius:0}.navbar-fixed-bottom .navbar-nav>li>.dropdown-menu{border-top-right-radius:2px;border-top-left-radius:2px;border-bottom-right-radius:0;border-bottom-left-radius:0}.navbar-btn{margin-top:-1px;margin-bottom:-1px}.navbar-btn.btn-sm{margin-top:0;margin-bottom:0}.navbar-btn.btn-xs{margin-top:4px;margin-bottom:4px}.navbar-text{margin-top:6px;margin-bottom:6px}@media (min-width:541px){.navbar-text{float:left;margin-left:0;margin-right:0}}@media (min-width:541px){.navbar-left{float:left !important;float:left}.navbar-right{float:right !important;float:right;margin-right:0}.navbar-right~.navbar-right{margin-right:0}}.navbar-default{background-color:#f8f8f8;border-color:#e7e7e7}.navbar-default .navbar-brand{color:#777}.navbar-default .navbar-brand:hover,.navbar-default .navbar-brand:focus{color:#5e5e5e;background-color:transparent}.navbar-default .navbar-text{color:#777}.navbar-default .navbar-nav>li>a{color:#777}.navbar-default .navbar-nav>li>a:hover,.navbar-default .navbar-nav>li>a:focus{color:#333;background-color:transparent}.navbar-default .navbar-nav>.active>a,.navbar-default .navbar-nav>.active>a:hover,.navbar-default .navbar-nav>.active>a:focus{color:#555;background-color:#e7e7e7}.navbar-default .navbar-nav>.disabled>a,.navbar-default .navbar-nav>.disabled>a:hover,.navbar-default .navbar-nav>.disabled>a:focus{color:#ccc;background-color:transparent}.navbar-default .navbar-toggle{border-color:#ddd}.navbar-default .navbar-toggle:hover,.navbar-default .navbar-toggle:focus{background-color:#ddd}.navbar-default .navbar-toggle .icon-bar{background-color:#888}.navbar-default .navbar-collapse,.navbar-default .navbar-form{border-color:#e7e7e7}.navbar-default .navbar-nav>.open>a,.navbar-default .navbar-nav>.open>a:hover,.navbar-default .navbar-nav>.open>a:focus{background-color:#e7e7e7;color:#555}@media (max-width:540px){.navbar-default .navbar-nav .open .dropdown-menu>li>a{color:#777}.navbar-default .navbar-nav .open .dropdown-menu>li>a:hover,.navbar-default .navbar-nav .open .dropdown-menu>li>a:focus{color:#333;background-color:transparent}.navbar-default .navbar-nav .open .dropdown-menu>.active>a,.navbar-default .navbar-nav .open .dropdown-menu>.active>a:hover,.navbar-default .navbar-nav .open .dropdown-menu>.active>a:focus{color:#555;background-color:#e7e7e7}.navbar-default .navbar-nav .open .dropdown-menu>.disabled>a,.navbar-default .navbar-nav .open .dropdown-menu>.disabled>a:hover,.navbar-default .navbar-nav .open .dropdown-menu>.disabled>a:focus{color:#ccc;background-color:transparent}}.navbar-default .navbar-link{color:#777}.navbar-default .navbar-link:hover{color:#333}.navbar-default .btn-link{color:#777}.navbar-default .btn-link:hover,.navbar-default .btn-link:focus{color:#333}.navbar-default .btn-link[disabled]:hover,fieldset[disabled] .navbar-default .btn-link:hover,.navbar-default .btn-link[disabled]:focus,fieldset[disabled] .navbar-default .btn-link:focus{color:#ccc}.navbar-inverse{background-color:#222;border-color:#080808}.navbar-inverse .navbar-brand{color:#9d9d9d}.navbar-inverse .navbar-brand:hover,.navbar-inverse .navbar-brand:focus{color:#fff;background-color:transparent}.navbar-inverse .navbar-text{color:#9d9d9d}.navbar-inverse .navbar-nav>li>a{color:#9d9d9d}.navbar-inverse .navbar-nav>li>a:hover,.navbar-inverse .navbar-nav>li>a:focus{color:#fff;background-color:transparent}.navbar-inverse .navbar-nav>.active>a,.navbar-inverse .navbar-nav>.active>a:hover,.navbar-inverse .navbar-nav>.active>a:focus{color:#fff;background-color:#080808}.navbar-inverse .navbar-nav>.disabled>a,.navbar-inverse .navbar-nav>.disabled>a:hover,.navbar-inverse .navbar-nav>.disabled>a:focus{color:#444;background-color:transparent}.navbar-inverse .navbar-toggle{border-color:#333}.navbar-inverse .navbar-toggle:hover,.navbar-inverse .navbar-toggle:focus{background-color:#333}.navbar-inverse .navbar-toggle .icon-bar{background-color:#fff}.navbar-inverse .navbar-collapse,.navbar-inverse .navbar-form{border-color:#101010}.navbar-inverse .navbar-nav>.open>a,.navbar-inverse .navbar-nav>.open>a:hover,.navbar-inverse .navbar-nav>.open>a:focus{background-color:#080808;color:#fff}@media (max-width:540px){.navbar-inverse .navbar-nav .open .dropdown-menu>.dropdown-header{border-color:#080808}.navbar-inverse .navbar-nav .open .dropdown-menu .divider{background-color:#080808}.navbar-inverse .navbar-nav .open .dropdown-menu>li>a{color:#9d9d9d}.navbar-inverse .navbar-nav .open .dropdown-menu>li>a:hover,.navbar-inverse .navbar-nav .open .dropdown-menu>li>a:focus{color:#fff;background-color:transparent}.navbar-inverse .navbar-nav .open .dropdown-menu>.active>a,.navbar-inverse .navbar-nav .open .dropdown-menu>.active>a:hover,.navbar-inverse .navbar-nav .open .dropdown-menu>.active>a:focus{color:#fff;background-color:#080808}.navbar-inverse .navbar-nav .open .dropdown-menu>.disabled>a,.navbar-inverse .navbar-nav .open .dropdown-menu>.disabled>a:hover,.navbar-inverse .navbar-nav .open .dropdown-menu>.disabled>a:focus{color:#444;background-color:transparent}}.navbar-inverse .navbar-link{color:#9d9d9d}.navbar-inverse .navbar-link:hover{color:#fff}.navbar-inverse .btn-link{color:#9d9d9d}.navbar-inverse .btn-link:hover,.navbar-inverse .btn-link:focus{color:#fff}.navbar-inverse .btn-link[disabled]:hover,fieldset[disabled] .navbar-inverse .btn-link:hover,.navbar-inverse .btn-link[disabled]:focus,fieldset[disabled] .navbar-inverse .btn-link:focus{color:#444}.breadcrumb{padding:8px 15px;margin-bottom:18px;list-style:none;background-color:#f5f5f5;border-radius:2px}.breadcrumb>li{display:inline-block}.breadcrumb>li+li:before{content:"/\00a0";padding:0 5px;color:#5e5e5e}.breadcrumb>.active{color:#777}.pagination{display:inline-block;padding-left:0;margin:18px 0;border-radius:2px}.pagination>li{display:inline}.pagination>li>a,.pagination>li>span{position:relative;float:left;padding:6px 12px;line-height:1.42857143;text-decoration:none;color:#337ab7;background-color:#fff;border:1px solid #ddd;margin-left:-1px}.pagination>li:first-child>a,.pagination>li:first-child>span{margin-left:0;border-bottom-left-radius:2px;border-top-left-radius:2px}.pagination>li:last-child>a,.pagination>li:last-child>span{border-bottom-right-radius:2px;border-top-right-radius:2px}.pagination>li>a:hover,.pagination>li>span:hover,.pagination>li>a:focus,.pagination>li>span:focus{color:#23527c;background-color:#eee;border-color:#ddd}.pagination>.active>a,.pagination>.active>span,.pagination>.active>a:hover,.pagination>.active>span:hover,.pagination>.active>a:focus,.pagination>.active>span:focus{z-index:2;color:#fff;background-color:#337ab7;border-color:#337ab7;cursor:default}.pagination>.disabled>span,.pagination>.disabled>span:hover,.pagination>.disabled>span:focus,.pagination>.disabled>a,.pagination>.disabled>a:hover,.pagination>.disabled>a:focus{color:#777;background-color:#fff;border-color:#ddd;cursor:not-allowed}.pagination-lg>li>a,.pagination-lg>li>span{padding:10px 16px;font-size:17px}.pagination-lg>li:first-child>a,.pagination-lg>li:first-child>span{border-bottom-left-radius:3px;border-top-left-radius:3px}.pagination-lg>li:last-child>a,.pagination-lg>li:last-child>span{border-bottom-right-radius:3px;border-top-right-radius:3px}.pagination-sm>li>a,.pagination-sm>li>span{padding:5px 10px;font-size:12px}.pagination-sm>li:first-child>a,.pagination-sm>li:first-child>span{border-bottom-left-radius:1px;border-top-left-radius:1px}.pagination-sm>li:last-child>a,.pagination-sm>li:last-child>span{border-bottom-right-radius:1px;border-top-right-radius:1px}.pager{padding-left:0;margin:18px 0;list-style:none;text-align:center}.pager li{display:inline}.pager li>a,.pager li>span{display:inline-block;padding:5px 14px;background-color:#fff;border:1px solid #ddd;border-radius:15px}.pager li>a:hover,.pager li>a:focus{text-decoration:none;background-color:#eee}.pager .next>a,.pager .next>span{float:right}.pager .previous>a,.pager .previous>span{float:left}.pager .disabled>a,.pager .disabled>a:hover,.pager .disabled>a:focus,.pager .disabled>span{color:#777;background-color:#fff;cursor:not-allowed}.label{display:inline;padding:.2em .6em .3em;font-size:75%;font-weight:bold;line-height:1;color:#fff;text-align:center;white-space:nowrap;vertical-align:baseline;border-radius:.25em}a.label:hover,a.label:focus{color:#fff;text-decoration:none;cursor:pointer}.label:empty{display:none}.btn .label{position:relative;top:-1px}.label-default{background-color:#777}.label-default[href]:hover,.label-default[href]:focus{background-color:#5e5e5e}.label-primary{background-color:#337ab7}.label-primary[href]:hover,.label-primary[href]:focus{background-color:#286090}.label-success{background-color:#5cb85c}.label-success[href]:hover,.label-success[href]:focus{background-color:#449d44}.label-info{background-color:#5bc0de}.label-info[href]:hover,.label-info[href]:focus{background-color:#31b0d5}.label-warning{background-color:#f0ad4e}.label-warning[href]:hover,.label-warning[href]:focus{background-color:#ec971f}.label-danger{background-color:#d9534f}.label-danger[href]:hover,.label-danger[href]:focus{background-color:#c9302c}.badge{display:inline-block;min-width:10px;padding:3px 7px;font-size:12px;font-weight:bold;color:#fff;line-height:1;vertical-align:baseline;white-space:nowrap;text-align:center;background-color:#777;border-radius:10px}.badge:empty{display:none}.btn .badge{position:relative;top:-1px}.btn-xs .badge{top:0;padding:1px 5px}a.badge:hover,a.badge:focus{color:#fff;text-decoration:none;cursor:pointer}.list-group-item.active>.badge,.nav-pills>.active>a>.badge{color:#337ab7;background-color:#fff}.list-group-item>.badge{float:right}.list-group-item>.badge+.badge{margin-right:5px}.nav-pills>li>a>.badge{margin-left:3px}.jumbotron{padding:30px 15px;margin-bottom:30px;color:inherit;background-color:#eee}.jumbotron h1,.jumbotron .h1{color:inherit}.jumbotron p{margin-bottom:15px;font-size:20px;font-weight:200}.jumbotron>hr{border-top-color:#d5d5d5}.container .jumbotron,.container-fluid .jumbotron{border-radius:3px}.jumbotron .container{max-width:100%}@media screen and (min-width:768px){.jumbotron{padding:48px 0}.container .jumbotron,.container-fluid .jumbotron{padding-left:60px;padding-right:60px}.jumbotron h1,.jumbotron .h1{font-size:58.5px}}.thumbnail{display:block;padding:4px;margin-bottom:18px;line-height:1.42857143;background-color:#fff;border:1px solid #ddd;border-radius:2px;-webkit-transition:border .2s ease-in-out;-o-transition:border .2s ease-in-out;transition:border .2s ease-in-out}.thumbnail>img,.thumbnail a>img{margin-left:auto;margin-right:auto}a.thumbnail:hover,a.thumbnail:focus,a.thumbnail.active{border-color:#337ab7}.thumbnail .caption{padding:9px;color:#000}.alert{padding:15px;margin-bottom:18px;border:1px solid transparent;border-radius:2px}.alert h4{margin-top:0;color:inherit}.alert .alert-link{font-weight:bold}.alert>p,.alert>ul{margin-bottom:0}.alert>p+p{margin-top:5px}.alert-dismissable,.alert-dismissible{padding-right:35px}.alert-dismissable .close,.alert-dismissible .close{position:relative;top:-2px;right:-21px;color:inherit}.alert-success{background-color:#dff0d8;border-color:#d6e9c6;color:#3c763d}.alert-success hr{border-top-color:#c9e2b3}.alert-success .alert-link{color:#2b542c}.alert-info{background-color:#d9edf7;border-color:#bce8f1;color:#31708f}.alert-info hr{border-top-color:#a6e1ec}.alert-info .alert-link{color:#245269}.alert-warning{background-color:#fcf8e3;border-color:#faebcc;color:#8a6d3b}.alert-warning hr{border-top-color:#f7e1b5}.alert-warning .alert-link{color:#66512c}.alert-danger{background-color:#f2dede;border-color:#ebccd1;color:#a94442}.alert-danger hr{border-top-color:#e4b9c0}.alert-danger .alert-link{color:#843534}@-webkit-keyframes progress-bar-stripes{from{background-position:40px 0}to{background-position:0 0}}@keyframes progress-bar-stripes{from{background-position:40px 0}to{background-position:0 0}}.progress{overflow:hidden;height:18px;margin-bottom:18px;background-color:#f5f5f5;border-radius:2px;-webkit-box-shadow:inset 0 1px 2px rgba(0,0,0,0.1);box-shadow:inset 0 1px 2px rgba(0,0,0,0.1)}.progress-bar{float:left;width:0;height:100%;font-size:12px;line-height:18px;color:#fff;text-align:center;background-color:#337ab7;-webkit-box-shadow:inset 0 -1px 0 rgba(0,0,0,0.15);box-shadow:inset 0 -1px 0 rgba(0,0,0,0.15);-webkit-transition:width .6s ease;-o-transition:width .6s ease;transition:width .6s ease}.progress-striped .progress-bar,.progress-bar-striped{background-image:-webkit-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:-o-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-size:40px 40px}.progress.active .progress-bar,.progress-bar.active{-webkit-animation:progress-bar-stripes 2s linear infinite;-o-animation:progress-bar-stripes 2s linear infinite;animation:progress-bar-stripes 2s linear infinite}.progress-bar-success{background-color:#5cb85c}.progress-striped .progress-bar-success{background-image:-webkit-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:-o-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent)}.progress-bar-info{background-color:#5bc0de}.progress-striped .progress-bar-info{background-image:-webkit-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:-o-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent)}.progress-bar-warning{background-color:#f0ad4e}.progress-striped .progress-bar-warning{background-image:-webkit-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:-o-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent)}.progress-bar-danger{background-color:#d9534f}.progress-striped .progress-bar-danger{background-image:-webkit-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:-o-linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent);background-image:linear-gradient(45deg, rgba(255,255,255,0.15) 25%, transparent 25%, transparent 50%, rgba(255,255,255,0.15) 50%, rgba(255,255,255,0.15) 75%, transparent 75%, transparent)}.media{margin-top:15px}.media:first-child{margin-top:0}.media-right,.media>.pull-right{padding-left:10px}.media-left,.media>.pull-left{padding-right:10px}.media-left,.media-right,.media-body{display:table-cell;vertical-align:top}.media-middle{vertical-align:middle}.media-bottom{vertical-align:bottom}.media-heading{margin-top:0;margin-bottom:5px}.media-list{padding-left:0;list-style:none}.list-group{margin-bottom:20px;padding-left:0}.list-group-item{position:relative;display:block;padding:10px 15px;margin-bottom:-1px;background-color:#fff;border:1px solid #ddd}.list-group-item:first-child{border-top-right-radius:2px;border-top-left-radius:2px}.list-group-item:last-child{margin-bottom:0;border-bottom-right-radius:2px;border-bottom-left-radius:2px}a.list-group-item{color:#555}a.list-group-item .list-group-item-heading{color:#333}a.list-group-item:hover,a.list-group-item:focus{text-decoration:none;color:#555;background-color:#f5f5f5}.list-group-item.disabled,.list-group-item.disabled:hover,.list-group-item.disabled:focus{background-color:#eee;color:#777;cursor:not-allowed}.list-group-item.disabled .list-group-item-heading,.list-group-item.disabled:hover .list-group-item-heading,.list-group-item.disabled:focus .list-group-item-heading{color:inherit}.list-group-item.disabled .list-group-item-text,.list-group-item.disabled:hover .list-group-item-text,.list-group-item.disabled:focus .list-group-item-text{color:#777}.list-group-item.active,.list-group-item.active:hover,.list-group-item.active:focus{z-index:2;color:#fff;background-color:#337ab7;border-color:#337ab7}.list-group-item.active .list-group-item-heading,.list-group-item.active:hover .list-group-item-heading,.list-group-item.active:focus .list-group-item-heading,.list-group-item.active .list-group-item-heading>small,.list-group-item.active:hover .list-group-item-heading>small,.list-group-item.active:focus .list-group-item-heading>small,.list-group-item.active .list-group-item-heading>.small,.list-group-item.active:hover .list-group-item-heading>.small,.list-group-item.active:focus .list-group-item-heading>.small{color:inherit}.list-group-item.active .list-group-item-text,.list-group-item.active:hover .list-group-item-text,.list-group-item.active:focus .list-group-item-text{color:#c7ddef}.list-group-item-success{color:#3c763d;background-color:#dff0d8}a.list-group-item-success{color:#3c763d}a.list-group-item-success .list-group-item-heading{color:inherit}a.list-group-item-success:hover,a.list-group-item-success:focus{color:#3c763d;background-color:#d0e9c6}a.list-group-item-success.active,a.list-group-item-success.active:hover,a.list-group-item-success.active:focus{color:#fff;background-color:#3c763d;border-color:#3c763d}.list-group-item-info{color:#31708f;background-color:#d9edf7}a.list-group-item-info{color:#31708f}a.list-group-item-info .list-group-item-heading{color:inherit}a.list-group-item-info:hover,a.list-group-item-info:focus{color:#31708f;background-color:#c4e3f3}a.list-group-item-info.active,a.list-group-item-info.active:hover,a.list-group-item-info.active:focus{color:#fff;background-color:#31708f;border-color:#31708f}.list-group-item-warning{color:#8a6d3b;background-color:#fcf8e3}a.list-group-item-warning{color:#8a6d3b}a.list-group-item-warning .list-group-item-heading{color:inherit}a.list-group-item-warning:hover,a.list-group-item-warning:focus{color:#8a6d3b;background-color:#faf2cc}a.list-group-item-warning.active,a.list-group-item-warning.active:hover,a.list-group-item-warning.active:focus{color:#fff;background-color:#8a6d3b;border-color:#8a6d3b}.list-group-item-danger{color:#a94442;background-color:#f2dede}a.list-group-item-danger{color:#a94442}a.list-group-item-danger .list-group-item-heading{color:inherit}a.list-group-item-danger:hover,a.list-group-item-danger:focus{color:#a94442;background-color:#ebcccc}a.list-group-item-danger.active,a.list-group-item-danger.active:hover,a.list-group-item-danger.active:focus{color:#fff;background-color:#a94442;border-color:#a94442}.list-group-item-heading{margin-top:0;margin-bottom:5px}.list-group-item-text{margin-bottom:0;line-height:1.3}.panel{margin-bottom:18px;background-color:#fff;border:1px solid transparent;border-radius:2px;-webkit-box-shadow:0 1px 1px rgba(0,0,0,0.05);box-shadow:0 1px 1px rgba(0,0,0,0.05)}.panel-body{padding:15px}.panel-heading{padding:10px 15px;border-bottom:1px solid transparent;border-top-right-radius:1px;border-top-left-radius:1px}.panel-heading>.dropdown .dropdown-toggle{color:inherit}.panel-title{margin-top:0;margin-bottom:0;font-size:15px;color:inherit}.panel-title>a{color:inherit}.panel-footer{padding:10px 15px;background-color:#f5f5f5;border-top:1px solid #ddd;border-bottom-right-radius:1px;border-bottom-left-radius:1px}.panel>.list-group,.panel>.panel-collapse>.list-group{margin-bottom:0}.panel>.list-group .list-group-item,.panel>.panel-collapse>.list-group .list-group-item{border-width:1px 0;border-radius:0}.panel>.list-group:first-child .list-group-item:first-child,.panel>.panel-collapse>.list-group:first-child .list-group-item:first-child{border-top:0;border-top-right-radius:1px;border-top-left-radius:1px}.panel>.list-group:last-child .list-group-item:last-child,.panel>.panel-collapse>.list-group:last-child .list-group-item:last-child{border-bottom:0;border-bottom-right-radius:1px;border-bottom-left-radius:1px}.panel-heading+.list-group .list-group-item:first-child{border-top-width:0}.list-group+.panel-footer{border-top-width:0}.panel>.table,.panel>.table-responsive>.table,.panel>.panel-collapse>.table{margin-bottom:0}.panel>.table caption,.panel>.table-responsive>.table caption,.panel>.panel-collapse>.table caption{padding-left:15px;padding-right:15px}.panel>.table:first-child,.panel>.table-responsive:first-child>.table:first-child{border-top-right-radius:1px;border-top-left-radius:1px}.panel>.table:first-child>thead:first-child>tr:first-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child,.panel>.table:first-child>tbody:first-child>tr:first-child,.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child{border-top-left-radius:1px;border-top-right-radius:1px}.panel>.table:first-child>thead:first-child>tr:first-child td:first-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child td:first-child,.panel>.table:first-child>tbody:first-child>tr:first-child td:first-child,.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child td:first-child,.panel>.table:first-child>thead:first-child>tr:first-child th:first-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child th:first-child,.panel>.table:first-child>tbody:first-child>tr:first-child th:first-child,.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child th:first-child{border-top-left-radius:1px}.panel>.table:first-child>thead:first-child>tr:first-child td:last-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child td:last-child,.panel>.table:first-child>tbody:first-child>tr:first-child td:last-child,.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child td:last-child,.panel>.table:first-child>thead:first-child>tr:first-child th:last-child,.panel>.table-responsive:first-child>.table:first-child>thead:first-child>tr:first-child th:last-child,.panel>.table:first-child>tbody:first-child>tr:first-child th:last-child,.panel>.table-responsive:first-child>.table:first-child>tbody:first-child>tr:first-child th:last-child{border-top-right-radius:1px}.panel>.table:last-child,.panel>.table-responsive:last-child>.table:last-child{border-bottom-right-radius:1px;border-bottom-left-radius:1px}.panel>.table:last-child>tbody:last-child>tr:last-child,.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child,.panel>.table:last-child>tfoot:last-child>tr:last-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child{border-bottom-left-radius:1px;border-bottom-right-radius:1px}.panel>.table:last-child>tbody:last-child>tr:last-child td:first-child,.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child td:first-child,.panel>.table:last-child>tfoot:last-child>tr:last-child td:first-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child td:first-child,.panel>.table:last-child>tbody:last-child>tr:last-child th:first-child,.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child th:first-child,.panel>.table:last-child>tfoot:last-child>tr:last-child th:first-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child th:first-child{border-bottom-left-radius:1px}.panel>.table:last-child>tbody:last-child>tr:last-child td:last-child,.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child td:last-child,.panel>.table:last-child>tfoot:last-child>tr:last-child td:last-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child td:last-child,.panel>.table:last-child>tbody:last-child>tr:last-child th:last-child,.panel>.table-responsive:last-child>.table:last-child>tbody:last-child>tr:last-child th:last-child,.panel>.table:last-child>tfoot:last-child>tr:last-child th:last-child,.panel>.table-responsive:last-child>.table:last-child>tfoot:last-child>tr:last-child th:last-child{border-bottom-right-radius:1px}.panel>.panel-body+.table,.panel>.panel-body+.table-responsive,.panel>.table+.panel-body,.panel>.table-responsive+.panel-body{border-top:1px solid #ddd}.panel>.table>tbody:first-child>tr:first-child th,.panel>.table>tbody:first-child>tr:first-child td{border-top:0}.panel>.table-bordered,.panel>.table-responsive>.table-bordered{border:0}.panel>.table-bordered>thead>tr>th:first-child,.panel>.table-responsive>.table-bordered>thead>tr>th:first-child,.panel>.table-bordered>tbody>tr>th:first-child,.panel>.table-responsive>.table-bordered>tbody>tr>th:first-child,.panel>.table-bordered>tfoot>tr>th:first-child,.panel>.table-responsive>.table-bordered>tfoot>tr>th:first-child,.panel>.table-bordered>thead>tr>td:first-child,.panel>.table-responsive>.table-bordered>thead>tr>td:first-child,.panel>.table-bordered>tbody>tr>td:first-child,.panel>.table-responsive>.table-bordered>tbody>tr>td:first-child,.panel>.table-bordered>tfoot>tr>td:first-child,.panel>.table-responsive>.table-bordered>tfoot>tr>td:first-child{border-left:0}.panel>.table-bordered>thead>tr>th:last-child,.panel>.table-responsive>.table-bordered>thead>tr>th:last-child,.panel>.table-bordered>tbody>tr>th:last-child,.panel>.table-responsive>.table-bordered>tbody>tr>th:last-child,.panel>.table-bordered>tfoot>tr>th:last-child,.panel>.table-responsive>.table-bordered>tfoot>tr>th:last-child,.panel>.table-bordered>thead>tr>td:last-child,.panel>.table-responsive>.table-bordered>thead>tr>td:last-child,.panel>.table-bordered>tbody>tr>td:last-child,.panel>.table-responsive>.table-bordered>tbody>tr>td:last-child,.panel>.table-bordered>tfoot>tr>td:last-child,.panel>.table-responsive>.table-bordered>tfoot>tr>td:last-child{border-right:0}.panel>.table-bordered>thead>tr:first-child>td,.panel>.table-responsive>.table-bordered>thead>tr:first-child>td,.panel>.table-bordered>tbody>tr:first-child>td,.panel>.table-responsive>.table-bordered>tbody>tr:first-child>td,.panel>.table-bordered>thead>tr:first-child>th,.panel>.table-responsive>.table-bordered>thead>tr:first-child>th,.panel>.table-bordered>tbody>tr:first-child>th,.panel>.table-responsive>.table-bordered>tbody>tr:first-child>th{border-bottom:0}.panel>.table-bordered>tbody>tr:last-child>td,.panel>.table-responsive>.table-bordered>tbody>tr:last-child>td,.panel>.table-bordered>tfoot>tr:last-child>td,.panel>.table-responsive>.table-bordered>tfoot>tr:last-child>td,.panel>.table-bordered>tbody>tr:last-child>th,.panel>.table-responsive>.table-bordered>tbody>tr:last-child>th,.panel>.table-bordered>tfoot>tr:last-child>th,.panel>.table-responsive>.table-bordered>tfoot>tr:last-child>th{border-bottom:0}.panel>.table-responsive{border:0;margin-bottom:0}.panel-group{margin-bottom:18px}.panel-group .panel{margin-bottom:0;border-radius:2px}.panel-group .panel+.panel{margin-top:5px}.panel-group .panel-heading{border-bottom:0}.panel-group .panel-heading+.panel-collapse>.panel-body,.panel-group .panel-heading+.panel-collapse>.list-group{border-top:1px solid #ddd}.panel-group .panel-footer{border-top:0}.panel-group .panel-footer+.panel-collapse .panel-body{border-bottom:1px solid #ddd}.panel-default{border-color:#ddd}.panel-default>.panel-heading{color:#333;background-color:#f5f5f5;border-color:#ddd}.panel-default>.panel-heading+.panel-collapse>.panel-body{border-top-color:#ddd}.panel-default>.panel-heading .badge{color:#f5f5f5;background-color:#333}.panel-default>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#ddd}.panel-primary{border-color:#337ab7}.panel-primary>.panel-heading{color:#fff;background-color:#337ab7;border-color:#337ab7}.panel-primary>.panel-heading+.panel-collapse>.panel-body{border-top-color:#337ab7}.panel-primary>.panel-heading .badge{color:#337ab7;background-color:#fff}.panel-primary>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#337ab7}.panel-success{border-color:#d6e9c6}.panel-success>.panel-heading{color:#3c763d;background-color:#dff0d8;border-color:#d6e9c6}.panel-success>.panel-heading+.panel-collapse>.panel-body{border-top-color:#d6e9c6}.panel-success>.panel-heading .badge{color:#dff0d8;background-color:#3c763d}.panel-success>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#d6e9c6}.panel-info{border-color:#bce8f1}.panel-info>.panel-heading{color:#31708f;background-color:#d9edf7;border-color:#bce8f1}.panel-info>.panel-heading+.panel-collapse>.panel-body{border-top-color:#bce8f1}.panel-info>.panel-heading .badge{color:#d9edf7;background-color:#31708f}.panel-info>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#bce8f1}.panel-warning{border-color:#faebcc}.panel-warning>.panel-heading{color:#8a6d3b;background-color:#fcf8e3;border-color:#faebcc}.panel-warning>.panel-heading+.panel-collapse>.panel-body{border-top-color:#faebcc}.panel-warning>.panel-heading .badge{color:#fcf8e3;background-color:#8a6d3b}.panel-warning>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#faebcc}.panel-danger{border-color:#ebccd1}.panel-danger>.panel-heading{color:#a94442;background-color:#f2dede;border-color:#ebccd1}.panel-danger>.panel-heading+.panel-collapse>.panel-body{border-top-color:#ebccd1}.panel-danger>.panel-heading .badge{color:#f2dede;background-color:#a94442}.panel-danger>.panel-footer+.panel-collapse>.panel-body{border-bottom-color:#ebccd1}.embed-responsive{position:relative;display:block;height:0;padding:0;overflow:hidden}.embed-responsive .embed-responsive-item,.embed-responsive iframe,.embed-responsive embed,.embed-responsive object,.embed-responsive video{position:absolute;top:0;left:0;bottom:0;height:100%;width:100%;border:0}.embed-responsive.embed-responsive-16by9{padding-bottom:56.25%}.embed-responsive.embed-responsive-4by3{padding-bottom:75%}.well{min-height:20px;padding:19px;margin-bottom:20px;background-color:#f5f5f5;border:1px solid #e3e3e3;border-radius:2px;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.05);box-shadow:inset 0 1px 1px rgba(0,0,0,0.05)}.well blockquote{border-color:#ddd;border-color:rgba(0,0,0,0.15)}.well-lg{padding:24px;border-radius:3px}.well-sm{padding:9px;border-radius:1px}.close{float:right;font-size:19.5px;font-weight:bold;line-height:1;color:#000;text-shadow:0 1px 0 #fff;opacity:.2;filter:alpha(opacity=20)}.close:hover,.close:focus{color:#000;text-decoration:none;cursor:pointer;opacity:.5;filter:alpha(opacity=50)}button.close{padding:0;cursor:pointer;background:transparent;border:0;-webkit-appearance:none}.modal-open{overflow:hidden}.modal{display:none;overflow:hidden;position:fixed;top:0;right:0;bottom:0;left:0;z-index:1040;-webkit-overflow-scrolling:touch;outline:0}.modal.fade .modal-dialog{-webkit-transform:translate(0, -25%);-ms-transform:translate(0, -25%);-o-transform:translate(0, -25%);transform:translate(0, -25%);-webkit-transition:-webkit-transform 0.3s ease-out;-moz-transition:-moz-transform 0.3s ease-out;-o-transition:-o-transform 0.3s ease-out;transition:transform 0.3s ease-out}.modal.in .modal-dialog{-webkit-transform:translate(0, 0);-ms-transform:translate(0, 0);-o-transform:translate(0, 0);transform:translate(0, 0)}.modal-open .modal{overflow-x:hidden;overflow-y:auto}.modal-dialog{position:relative;width:auto;margin:10px}.modal-content{position:relative;background-color:#fff;border:1px solid #999;border:1px solid rgba(0,0,0,0.2);border-radius:3px;-webkit-box-shadow:0 3px 9px rgba(0,0,0,0.5);box-shadow:0 3px 9px rgba(0,0,0,0.5);background-clip:padding-box;outline:0}.modal-backdrop{position:absolute;top:0;right:0;left:0;background-color:#000}.modal-backdrop.fade{opacity:0;filter:alpha(opacity=0)}.modal-backdrop.in{opacity:.5;filter:alpha(opacity=50)}.modal-header{padding:15px;border-bottom:1px solid #e5e5e5;min-height:16.42857143px}.modal-header .close{margin-top:-2px}.modal-title{margin:0;line-height:1.42857143}.modal-body{position:relative;padding:15px}.modal-footer{padding:15px;text-align:right;border-top:1px solid #e5e5e5}.modal-footer .btn+.btn{margin-left:5px;margin-bottom:0}.modal-footer .btn-group .btn+.btn{margin-left:-1px}.modal-footer .btn-block+.btn-block{margin-left:0}.modal-scrollbar-measure{position:absolute;top:-9999px;width:50px;height:50px;overflow:scroll}@media (min-width:768px){.modal-dialog{width:600px;margin:30px auto}.modal-content{-webkit-box-shadow:0 5px 15px rgba(0,0,0,0.5);box-shadow:0 5px 15px rgba(0,0,0,0.5)}.modal-sm{width:300px}}@media (min-width:992px){.modal-lg{width:900px}}.tooltip{position:absolute;z-index:1070;display:block;visibility:visible;font-family:"Helvetica Neue",Helvetica,Arial,sans-serif;font-size:12px;font-weight:normal;line-height:1.4;opacity:0;filter:alpha(opacity=0)}.tooltip.in{opacity:.9;filter:alpha(opacity=90)}.tooltip.top{margin-top:-3px;padding:5px 0}.tooltip.right{margin-left:3px;padding:0 5px}.tooltip.bottom{margin-top:3px;padding:5px 0}.tooltip.left{margin-left:-3px;padding:0 5px}.tooltip-inner{max-width:200px;padding:3px 8px;color:#fff;text-align:center;text-decoration:none;background-color:#000;border-radius:2px}.tooltip-arrow{position:absolute;width:0;height:0;border-color:transparent;border-style:solid}.tooltip.top .tooltip-arrow{bottom:0;left:50%;margin-left:-5px;border-width:5px 5px 0;border-top-color:#000}.tooltip.top-left .tooltip-arrow{bottom:0;right:5px;margin-bottom:-5px;border-width:5px 5px 0;border-top-color:#000}.tooltip.top-right .tooltip-arrow{bottom:0;left:5px;margin-bottom:-5px;border-width:5px 5px 0;border-top-color:#000}.tooltip.right .tooltip-arrow{top:50%;left:0;margin-top:-5px;border-width:5px 5px 5px 0;border-right-color:#000}.tooltip.left .tooltip-arrow{top:50%;right:0;margin-top:-5px;border-width:5px 0 5px 5px;border-left-color:#000}.tooltip.bottom .tooltip-arrow{top:0;left:50%;margin-left:-5px;border-width:0 5px 5px;border-bottom-color:#000}.tooltip.bottom-left .tooltip-arrow{top:0;right:5px;margin-top:-5px;border-width:0 5px 5px;border-bottom-color:#000}.tooltip.bottom-right .tooltip-arrow{top:0;left:5px;margin-top:-5px;border-width:0 5px 5px;border-bottom-color:#000}.popover{position:absolute;top:0;left:0;z-index:1060;display:none;max-width:276px;padding:1px;font-family:"Helvetica Neue",Helvetica,Arial,sans-serif;font-size:13px;font-weight:normal;line-height:1.42857143;text-align:left;background-color:#fff;background-clip:padding-box;border:1px solid #ccc;border:1px solid rgba(0,0,0,0.2);border-radius:3px;-webkit-box-shadow:0 5px 10px rgba(0,0,0,0.2);box-shadow:0 5px 10px rgba(0,0,0,0.2);white-space:normal}.popover.top{margin-top:-10px}.popover.right{margin-left:10px}.popover.bottom{margin-top:10px}.popover.left{margin-left:-10px}.popover-title{margin:0;padding:8px 14px;font-size:13px;background-color:#f7f7f7;border-bottom:1px solid #ebebeb;border-radius:2px 2px 0 0}.popover-content{padding:9px 14px}.popover>.arrow,.popover>.arrow:after{position:absolute;display:block;width:0;height:0;border-color:transparent;border-style:solid}.popover>.arrow{border-width:11px}.popover>.arrow:after{border-width:10px;content:""}.popover.top>.arrow{left:50%;margin-left:-11px;border-bottom-width:0;border-top-color:#999;border-top-color:rgba(0,0,0,0.25);bottom:-11px}.popover.top>.arrow:after{content:" ";bottom:1px;margin-left:-10px;border-bottom-width:0;border-top-color:#fff}.popover.right>.arrow{top:50%;left:-11px;margin-top:-11px;border-left-width:0;border-right-color:#999;border-right-color:rgba(0,0,0,0.25)}.popover.right>.arrow:after{content:" ";left:1px;bottom:-10px;border-left-width:0;border-right-color:#fff}.popover.bottom>.arrow{left:50%;margin-left:-11px;border-top-width:0;border-bottom-color:#999;border-bottom-color:rgba(0,0,0,0.25);top:-11px}.popover.bottom>.arrow:after{content:" ";top:1px;margin-left:-10px;border-top-width:0;border-bottom-color:#fff}.popover.left>.arrow{top:50%;right:-11px;margin-top:-11px;border-right-width:0;border-left-color:#999;border-left-color:rgba(0,0,0,0.25)}.popover.left>.arrow:after{content:" ";right:1px;border-right-width:0;border-left-color:#fff;bottom:-10px}.carousel{position:relative}.carousel-inner{position:relative;overflow:hidden;width:100%}.carousel-inner>.item{display:none;position:relative;-webkit-transition:.6s ease-in-out left;-o-transition:.6s ease-in-out left;transition:.6s ease-in-out left}.carousel-inner>.item>img,.carousel-inner>.item>a>img{line-height:1}@media all and (transform-3d),(-webkit-transform-3d){.carousel-inner>.item{transition:transform .6s ease-in-out;backface-visibility:hidden;perspective:1000}.carousel-inner>.item.next,.carousel-inner>.item.active.right{transform:translate3d(100%, 0, 0);left:0}.carousel-inner>.item.prev,.carousel-inner>.item.active.left{transform:translate3d(-100%, 0, 0);left:0}.carousel-inner>.item.next.left,.carousel-inner>.item.prev.right,.carousel-inner>.item.active{transform:translate3d(0, 0, 0);left:0}}.carousel-inner>.active,.carousel-inner>.next,.carousel-inner>.prev{display:block}.carousel-inner>.active{left:0}.carousel-inner>.next,.carousel-inner>.prev{position:absolute;top:0;width:100%}.carousel-inner>.next{left:100%}.carousel-inner>.prev{left:-100%}.carousel-inner>.next.left,.carousel-inner>.prev.right{left:0}.carousel-inner>.active.left{left:-100%}.carousel-inner>.active.right{left:100%}.carousel-control{position:absolute;top:0;left:0;bottom:0;width:15%;opacity:.5;filter:alpha(opacity=50);font-size:20px;color:#fff;text-align:center;text-shadow:0 1px 2px rgba(0,0,0,0.6)}.carousel-control.left{background-image:-webkit-linear-gradient(left, rgba(0,0,0,0.5) 0, rgba(0,0,0,0.0001) 100%);background-image:-o-linear-gradient(left, rgba(0,0,0,0.5) 0, rgba(0,0,0,0.0001) 100%);background-image:linear-gradient(to right, rgba(0,0,0,0.5) 0, rgba(0,0,0,0.0001) 100%);background-repeat:repeat-x;filter:progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1)}.carousel-control.right{left:auto;right:0;background-image:-webkit-linear-gradient(left, rgba(0,0,0,0.0001) 0, rgba(0,0,0,0.5) 100%);background-image:-o-linear-gradient(left, rgba(0,0,0,0.0001) 0, rgba(0,0,0,0.5) 100%);background-image:linear-gradient(to right, rgba(0,0,0,0.0001) 0, rgba(0,0,0,0.5) 100%);background-repeat:repeat-x;filter:progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1)}.carousel-control:hover,.carousel-control:focus{outline:0;color:#fff;text-decoration:none;opacity:.9;filter:alpha(opacity=90)}.carousel-control .icon-prev,.carousel-control .icon-next,.carousel-control .glyphicon-chevron-left,.carousel-control .glyphicon-chevron-right{position:absolute;top:50%;z-index:5;display:inline-block}.carousel-control .icon-prev,.carousel-control .glyphicon-chevron-left{left:50%;margin-left:-10px}.carousel-control .icon-next,.carousel-control .glyphicon-chevron-right{right:50%;margin-right:-10px}.carousel-control .icon-prev,.carousel-control .icon-next{width:20px;height:20px;margin-top:-10px;font-family:serif}.carousel-control .icon-prev:before{content:'\2039'}.carousel-control .icon-next:before{content:'\203a'}.carousel-indicators{position:absolute;bottom:10px;left:50%;z-index:15;width:60%;margin-left:-30%;padding-left:0;list-style:none;text-align:center}.carousel-indicators li{display:inline-block;width:10px;height:10px;margin:1px;text-indent:-999px;border:1px solid #fff;border-radius:10px;cursor:pointer;background-color:#000 \9;background-color:rgba(0,0,0,0)}.carousel-indicators .active{margin:0;width:12px;height:12px;background-color:#fff}.carousel-caption{position:absolute;left:15%;right:15%;bottom:20px;z-index:10;padding-top:20px;padding-bottom:20px;color:#fff;text-align:center;text-shadow:0 1px 2px rgba(0,0,0,0.6)}.carousel-caption .btn{text-shadow:none}@media screen and (min-width:768px){.carousel-control .glyphicon-chevron-left,.carousel-control .glyphicon-chevron-right,.carousel-control .icon-prev,.carousel-control .icon-next{width:30px;height:30px;margin-top:-15px;font-size:30px}.carousel-control .glyphicon-chevron-left,.carousel-control .icon-prev{margin-left:-15px}.carousel-control .glyphicon-chevron-right,.carousel-control .icon-next{margin-right:-15px}.carousel-caption{left:20%;right:20%;padding-bottom:30px}.carousel-indicators{bottom:20px}}.clearfix:before,.clearfix:after,.dl-horizontal dd:before,.dl-horizontal dd:after,.container:before,.container:after,.container-fluid:before,.container-fluid:after,.row:before,.row:after,.form-horizontal .form-group:before,.form-horizontal .form-group:after,.btn-toolbar:before,.btn-toolbar:after,.btn-group-vertical>.btn-group:before,.btn-group-vertical>.btn-group:after,.nav:before,.nav:after,.navbar:before,.navbar:after,.navbar-header:before,.navbar-header:after,.navbar-collapse:before,.navbar-collapse:after,.pager:before,.pager:after,.panel-body:before,.panel-body:after,.modal-footer:before,.modal-footer:after,.item_buttons:before,.item_buttons:after{content:" ";display:table}.clearfix:after,.dl-horizontal dd:after,.container:after,.container-fluid:after,.row:after,.form-horizontal .form-group:after,.btn-toolbar:after,.btn-group-vertical>.btn-group:after,.nav:after,.navbar:after,.navbar-header:after,.navbar-collapse:after,.pager:after,.panel-body:after,.modal-footer:after,.item_buttons:after{clear:both}.center-block{display:block;margin-left:auto;margin-right:auto}.pull-right{float:right !important}.pull-left{float:left !important}.hide{display:none !important}.show{display:block !important}.invisible{visibility:hidden}.text-hide{font:0/0 a;color:transparent;text-shadow:none;background-color:transparent;border:0}.hidden{display:none !important;visibility:hidden !important}.affix{position:fixed}@-ms-viewport{width:device-width}.visible-xs,.visible-sm,.visible-md,.visible-lg{display:none !important}.visible-xs-block,.visible-xs-inline,.visible-xs-inline-block,.visible-sm-block,.visible-sm-inline,.visible-sm-inline-block,.visible-md-block,.visible-md-inline,.visible-md-inline-block,.visible-lg-block,.visible-lg-inline,.visible-lg-inline-block{display:none !important}@media (max-width:767px){.visible-xs{display:block !important}table.visible-xs{display:table}tr.visible-xs{display:table-row !important}th.visible-xs,td.visible-xs{display:table-cell !important}}@media (max-width:767px){.visible-xs-block{display:block !important}}@media (max-width:767px){.visible-xs-inline{display:inline !important}}@media (max-width:767px){.visible-xs-inline-block{display:inline-block !important}}@media (min-width:768px) and (max-width:991px){.visible-sm{display:block !important}table.visible-sm{display:table}tr.visible-sm{display:table-row !important}th.visible-sm,td.visible-sm{display:table-cell !important}}@media (min-width:768px) and (max-width:991px){.visible-sm-block{display:block !important}}@media (min-width:768px) and (max-width:991px){.visible-sm-inline{display:inline !important}}@media (min-width:768px) and (max-width:991px){.visible-sm-inline-block{display:inline-block !important}}@media (min-width:992px) and (max-width:1199px){.visible-md{display:block !important}table.visible-md{display:table}tr.visible-md{display:table-row !important}th.visible-md,td.visible-md{display:table-cell !important}}@media (min-width:992px) and (max-width:1199px){.visible-md-block{display:block !important}}@media (min-width:992px) and (max-width:1199px){.visible-md-inline{display:inline !important}}@media (min-width:992px) and (max-width:1199px){.visible-md-inline-block{display:inline-block !important}}@media (min-width:1200px){.visible-lg{display:block !important}table.visible-lg{display:table}tr.visible-lg{display:table-row !important}th.visible-lg,td.visible-lg{display:table-cell !important}}@media (min-width:1200px){.visible-lg-block{display:block !important}}@media (min-width:1200px){.visible-lg-inline{display:inline !important}}@media (min-width:1200px){.visible-lg-inline-block{display:inline-block !important}}@media (max-width:767px){.hidden-xs{display:none !important}}@media (min-width:768px) and (max-width:991px){.hidden-sm{display:none !important}}@media (min-width:992px) and (max-width:1199px){.hidden-md{display:none !important}}@media (min-width:1200px){.hidden-lg{display:none !important}}.visible-print{display:none !important}@media print{.visible-print{display:block !important}table.visible-print{display:table}tr.visible-print{display:table-row !important}th.visible-print,td.visible-print{display:table-cell !important}}.visible-print-block{display:none !important}@media print{.visible-print-block{display:block !important}}.visible-print-inline{display:none !important}@media print{.visible-print-inline{display:inline !important}}.visible-print-inline-block{display:none !important}@media print{.visible-print-inline-block{display:inline-block !important}}@media print{.hidden-print{display:none !important}}/*!
*
* Font Awesome
*
*//*!
 *  Font Awesome 4.3.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */@font-face{font-family:'FontAwesome';src:url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.3.0');src:url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.3.0') format('embedded-opentype'),url('../components/font-awesome/fonts/fontawesome-webfont.woff2?v=4.3.0') format('woff2'),url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.3.0') format('woff'),url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.3.0') format('truetype'),url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.3.0#fontawesomeregular') format('svg');font-weight:normal;font-style:normal}.fa{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0)}.fa-lg{font-size:1.33333333em;line-height:.75em;vertical-align:-15%}.fa-2x{font-size:2em}.fa-3x{font-size:3em}.fa-4x{font-size:4em}.fa-5x{font-size:5em}.fa-fw{width:1.28571429em;text-align:center}.fa-ul{padding-left:0;margin-left:2.14285714em;list-style-type:none}.fa-ul>li{position:relative}.fa-li{position:absolute;left:-2.14285714em;width:2.14285714em;top:.14285714em;text-align:center}.fa-li.fa-lg{left:-1.85714286em}.fa-border{padding:.2em .25em .15em;border:solid .08em #eee;border-radius:.1em}.pull-right{float:right}.pull-left{float:left}.fa.pull-left{margin-right:.3em}.fa.pull-right{margin-left:.3em}.fa-spin{-webkit-animation:fa-spin 2s infinite linear;animation:fa-spin 2s infinite linear}.fa-pulse{-webkit-animation:fa-spin 1s infinite steps(8);animation:fa-spin 1s infinite steps(8)}@-webkit-keyframes fa-spin{0%{-webkit-transform:rotate(0deg);transform:rotate(0deg)}100%{-webkit-transform:rotate(359deg);transform:rotate(359deg)}}@keyframes fa-spin{0%{-webkit-transform:rotate(0deg);transform:rotate(0deg)}100%{-webkit-transform:rotate(359deg);transform:rotate(359deg)}}.fa-rotate-90{filter:progid:DXImageTransform.Microsoft.BasicImage(rotation=1);-webkit-transform:rotate(90deg);-ms-transform:rotate(90deg);transform:rotate(90deg)}.fa-rotate-180{filter:progid:DXImageTransform.Microsoft.BasicImage(rotation=2);-webkit-transform:rotate(180deg);-ms-transform:rotate(180deg);transform:rotate(180deg)}.fa-rotate-270{filter:progid:DXImageTransform.Microsoft.BasicImage(rotation=3);-webkit-transform:rotate(270deg);-ms-transform:rotate(270deg);transform:rotate(270deg)}.fa-flip-horizontal{filter:progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1);-webkit-transform:scale(-1, 1);-ms-transform:scale(-1, 1);transform:scale(-1, 1)}.fa-flip-vertical{filter:progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1);-webkit-transform:scale(1, -1);-ms-transform:scale(1, -1);transform:scale(1, -1)}:root .fa-rotate-90,:root .fa-rotate-180,:root .fa-rotate-270,:root .fa-flip-horizontal,:root .fa-flip-vertical{filter:none}.fa-stack{position:relative;display:inline-block;width:2em;height:2em;line-height:2em;vertical-align:middle}.fa-stack-1x,.fa-stack-2x{position:absolute;left:0;width:100%;text-align:center}.fa-stack-1x{line-height:inherit}.fa-stack-2x{font-size:2em}.fa-inverse{color:#fff}.fa-glass:before{content:"\f000"}.fa-music:before{content:"\f001"}.fa-search:before{content:"\f002"}.fa-envelope-o:before{content:"\f003"}.fa-heart:before{content:"\f004"}.fa-star:before{content:"\f005"}.fa-star-o:before{content:"\f006"}.fa-user:before{content:"\f007"}.fa-film:before{content:"\f008"}.fa-th-large:before{content:"\f009"}.fa-th:before{content:"\f00a"}.fa-th-list:before{content:"\f00b"}.fa-check:before{content:"\f00c"}.fa-remove:before,.fa-close:before,.fa-times:before{content:"\f00d"}.fa-search-plus:before{content:"\f00e"}.fa-search-minus:before{content:"\f010"}.fa-power-off:before{content:"\f011"}.fa-signal:before{content:"\f012"}.fa-gear:before,.fa-cog:before{content:"\f013"}.fa-trash-o:before{content:"\f014"}.fa-home:before{content:"\f015"}.fa-file-o:before{content:"\f016"}.fa-clock-o:before{content:"\f017"}.fa-road:before{content:"\f018"}.fa-download:before{content:"\f019"}.fa-arrow-circle-o-down:before{content:"\f01a"}.fa-arrow-circle-o-up:before{content:"\f01b"}.fa-inbox:before{content:"\f01c"}.fa-play-circle-o:before{content:"\f01d"}.fa-rotate-right:before,.fa-repeat:before{content:"\f01e"}.fa-refresh:before{content:"\f021"}.fa-list-alt:before{content:"\f022"}.fa-lock:before{content:"\f023"}.fa-flag:before{content:"\f024"}.fa-headphones:before{content:"\f025"}.fa-volume-off:before{content:"\f026"}.fa-volume-down:before{content:"\f027"}.fa-volume-up:before{content:"\f028"}.fa-qrcode:before{content:"\f029"}.fa-barcode:before{content:"\f02a"}.fa-tag:before{content:"\f02b"}.fa-tags:before{content:"\f02c"}.fa-book:before{content:"\f02d"}.fa-bookmark:before{content:"\f02e"}.fa-print:before{content:"\f02f"}.fa-camera:before{content:"\f030"}.fa-font:before{content:"\f031"}.fa-bold:before{content:"\f032"}.fa-italic:before{content:"\f033"}.fa-text-height:before{content:"\f034"}.fa-text-width:before{content:"\f035"}.fa-align-left:before{content:"\f036"}.fa-align-center:before{content:"\f037"}.fa-align-right:before{content:"\f038"}.fa-align-justify:before{content:"\f039"}.fa-list:before{content:"\f03a"}.fa-dedent:before,.fa-outdent:before{content:"\f03b"}.fa-indent:before{content:"\f03c"}.fa-video-camera:before{content:"\f03d"}.fa-photo:before,.fa-image:before,.fa-picture-o:before{content:"\f03e"}.fa-pencil:before{content:"\f040"}.fa-map-marker:before{content:"\f041"}.fa-adjust:before{content:"\f042"}.fa-tint:before{content:"\f043"}.fa-edit:before,.fa-pencil-square-o:before{content:"\f044"}.fa-share-square-o:before{content:"\f045"}.fa-check-square-o:before{content:"\f046"}.fa-arrows:before{content:"\f047"}.fa-step-backward:before{content:"\f048"}.fa-fast-backward:before{content:"\f049"}.fa-backward:before{content:"\f04a"}.fa-play:before{content:"\f04b"}.fa-pause:before{content:"\f04c"}.fa-stop:before{content:"\f04d"}.fa-forward:before{content:"\f04e"}.fa-fast-forward:before{content:"\f050"}.fa-step-forward:before{content:"\f051"}.fa-eject:before{content:"\f052"}.fa-chevron-left:before{content:"\f053"}.fa-chevron-right:before{content:"\f054"}.fa-plus-circle:before{content:"\f055"}.fa-minus-circle:before{content:"\f056"}.fa-times-circle:before{content:"\f057"}.fa-check-circle:before{content:"\f058"}.fa-question-circle:before{content:"\f059"}.fa-info-circle:before{content:"\f05a"}.fa-crosshairs:before{content:"\f05b"}.fa-times-circle-o:before{content:"\f05c"}.fa-check-circle-o:before{content:"\f05d"}.fa-ban:before{content:"\f05e"}.fa-arrow-left:before{content:"\f060"}.fa-arrow-right:before{content:"\f061"}.fa-arrow-up:before{content:"\f062"}.fa-arrow-down:before{content:"\f063"}.fa-mail-forward:before,.fa-share:before{content:"\f064"}.fa-expand:before{content:"\f065"}.fa-compress:before{content:"\f066"}.fa-plus:before{content:"\f067"}.fa-minus:before{content:"\f068"}.fa-asterisk:before{content:"\f069"}.fa-exclamation-circle:before{content:"\f06a"}.fa-gift:before{content:"\f06b"}.fa-leaf:before{content:"\f06c"}.fa-fire:before{content:"\f06d"}.fa-eye:before{content:"\f06e"}.fa-eye-slash:before{content:"\f070"}.fa-warning:before,.fa-exclamation-triangle:before{content:"\f071"}.fa-plane:before{content:"\f072"}.fa-calendar:before{content:"\f073"}.fa-random:before{content:"\f074"}.fa-comment:before{content:"\f075"}.fa-magnet:before{content:"\f076"}.fa-chevron-up:before{content:"\f077"}.fa-chevron-down:before{content:"\f078"}.fa-retweet:before{content:"\f079"}.fa-shopping-cart:before{content:"\f07a"}.fa-folder:before{content:"\f07b"}.fa-folder-open:before{content:"\f07c"}.fa-arrows-v:before{content:"\f07d"}.fa-arrows-h:before{content:"\f07e"}.fa-bar-chart-o:before,.fa-bar-chart:before{content:"\f080"}.fa-twitter-square:before{content:"\f081"}.fa-facebook-square:before{content:"\f082"}.fa-camera-retro:before{content:"\f083"}.fa-key:before{content:"\f084"}.fa-gears:before,.fa-cogs:before{content:"\f085"}.fa-comments:before{content:"\f086"}.fa-thumbs-o-up:before{content:"\f087"}.fa-thumbs-o-down:before{content:"\f088"}.fa-star-half:before{content:"\f089"}.fa-heart-o:before{content:"\f08a"}.fa-sign-out:before{content:"\f08b"}.fa-linkedin-square:before{content:"\f08c"}.fa-thumb-tack:before{content:"\f08d"}.fa-external-link:before{content:"\f08e"}.fa-sign-in:before{content:"\f090"}.fa-trophy:before{content:"\f091"}.fa-github-square:before{content:"\f092"}.fa-upload:before{content:"\f093"}.fa-lemon-o:before{content:"\f094"}.fa-phone:before{content:"\f095"}.fa-square-o:before{content:"\f096"}.fa-bookmark-o:before{content:"\f097"}.fa-phone-square:before{content:"\f098"}.fa-twitter:before{content:"\f099"}.fa-facebook-f:before,.fa-facebook:before{content:"\f09a"}.fa-github:before{content:"\f09b"}.fa-unlock:before{content:"\f09c"}.fa-credit-card:before{content:"\f09d"}.fa-rss:before{content:"\f09e"}.fa-hdd-o:before{content:"\f0a0"}.fa-bullhorn:before{content:"\f0a1"}.fa-bell:before{content:"\f0f3"}.fa-certificate:before{content:"\f0a3"}.fa-hand-o-right:before{content:"\f0a4"}.fa-hand-o-left:before{content:"\f0a5"}.fa-hand-o-up:before{content:"\f0a6"}.fa-hand-o-down:before{content:"\f0a7"}.fa-arrow-circle-left:before{content:"\f0a8"}.fa-arrow-circle-right:before{content:"\f0a9"}.fa-arrow-circle-up:before{content:"\f0aa"}.fa-arrow-circle-down:before{content:"\f0ab"}.fa-globe:before{content:"\f0ac"}.fa-wrench:before{content:"\f0ad"}.fa-tasks:before{content:"\f0ae"}.fa-filter:before{content:"\f0b0"}.fa-briefcase:before{content:"\f0b1"}.fa-arrows-alt:before{content:"\f0b2"}.fa-group:before,.fa-users:before{content:"\f0c0"}.fa-chain:before,.fa-link:before{content:"\f0c1"}.fa-cloud:before{content:"\f0c2"}.fa-flask:before{content:"\f0c3"}.fa-cut:before,.fa-scissors:before{content:"\f0c4"}.fa-copy:before,.fa-files-o:before{content:"\f0c5"}.fa-paperclip:before{content:"\f0c6"}.fa-save:before,.fa-floppy-o:before{content:"\f0c7"}.fa-square:before{content:"\f0c8"}.fa-navicon:before,.fa-reorder:before,.fa-bars:before{content:"\f0c9"}.fa-list-ul:before{content:"\f0ca"}.fa-list-ol:before{content:"\f0cb"}.fa-strikethrough:before{content:"\f0cc"}.fa-underline:before{content:"\f0cd"}.fa-table:before{content:"\f0ce"}.fa-magic:before{content:"\f0d0"}.fa-truck:before{content:"\f0d1"}.fa-pinterest:before{content:"\f0d2"}.fa-pinterest-square:before{content:"\f0d3"}.fa-google-plus-square:before{content:"\f0d4"}.fa-google-plus:before{content:"\f0d5"}.fa-money:before{content:"\f0d6"}.fa-caret-down:before{content:"\f0d7"}.fa-caret-up:before{content:"\f0d8"}.fa-caret-left:before{content:"\f0d9"}.fa-caret-right:before{content:"\f0da"}.fa-columns:before{content:"\f0db"}.fa-unsorted:before,.fa-sort:before{content:"\f0dc"}.fa-sort-down:before,.fa-sort-desc:before{content:"\f0dd"}.fa-sort-up:before,.fa-sort-asc:before{content:"\f0de"}.fa-envelope:before{content:"\f0e0"}.fa-linkedin:before{content:"\f0e1"}.fa-rotate-left:before,.fa-undo:before{content:"\f0e2"}.fa-legal:before,.fa-gavel:before{content:"\f0e3"}.fa-dashboard:before,.fa-tachometer:before{content:"\f0e4"}.fa-comment-o:before{content:"\f0e5"}.fa-comments-o:before{content:"\f0e6"}.fa-flash:before,.fa-bolt:before{content:"\f0e7"}.fa-sitemap:before{content:"\f0e8"}.fa-umbrella:before{content:"\f0e9"}.fa-paste:before,.fa-clipboard:before{content:"\f0ea"}.fa-lightbulb-o:before{content:"\f0eb"}.fa-exchange:before{content:"\f0ec"}.fa-cloud-download:before{content:"\f0ed"}.fa-cloud-upload:before{content:"\f0ee"}.fa-user-md:before{content:"\f0f0"}.fa-stethoscope:before{content:"\f0f1"}.fa-suitcase:before{content:"\f0f2"}.fa-bell-o:before{content:"\f0a2"}.fa-coffee:before{content:"\f0f4"}.fa-cutlery:before{content:"\f0f5"}.fa-file-text-o:before{content:"\f0f6"}.fa-building-o:before{content:"\f0f7"}.fa-hospital-o:before{content:"\f0f8"}.fa-ambulance:before{content:"\f0f9"}.fa-medkit:before{content:"\f0fa"}.fa-fighter-jet:before{content:"\f0fb"}.fa-beer:before{content:"\f0fc"}.fa-h-square:before{content:"\f0fd"}.fa-plus-square:before{content:"\f0fe"}.fa-angle-double-left:before{content:"\f100"}.fa-angle-double-right:before{content:"\f101"}.fa-angle-double-up:before{content:"\f102"}.fa-angle-double-down:before{content:"\f103"}.fa-angle-left:before{content:"\f104"}.fa-angle-right:before{content:"\f105"}.fa-angle-up:before{content:"\f106"}.fa-angle-down:before{content:"\f107"}.fa-desktop:before{content:"\f108"}.fa-laptop:before{content:"\f109"}.fa-tablet:before{content:"\f10a"}.fa-mobile-phone:before,.fa-mobile:before{content:"\f10b"}.fa-circle-o:before{content:"\f10c"}.fa-quote-left:before{content:"\f10d"}.fa-quote-right:before{content:"\f10e"}.fa-spinner:before{content:"\f110"}.fa-circle:before{content:"\f111"}.fa-mail-reply:before,.fa-reply:before{content:"\f112"}.fa-github-alt:before{content:"\f113"}.fa-folder-o:before{content:"\f114"}.fa-folder-open-o:before{content:"\f115"}.fa-smile-o:before{content:"\f118"}.fa-frown-o:before{content:"\f119"}.fa-meh-o:before{content:"\f11a"}.fa-gamepad:before{content:"\f11b"}.fa-keyboard-o:before{content:"\f11c"}.fa-flag-o:before{content:"\f11d"}.fa-flag-checkered:before{content:"\f11e"}.fa-terminal:before{content:"\f120"}.fa-code:before{content:"\f121"}.fa-mail-reply-all:before,.fa-reply-all:before{content:"\f122"}.fa-star-half-empty:before,.fa-star-half-full:before,.fa-star-half-o:before{content:"\f123"}.fa-location-arrow:before{content:"\f124"}.fa-crop:before{content:"\f125"}.fa-code-fork:before{content:"\f126"}.fa-unlink:before,.fa-chain-broken:before{content:"\f127"}.fa-question:before{content:"\f128"}.fa-info:before{content:"\f129"}.fa-exclamation:before{content:"\f12a"}.fa-superscript:before{content:"\f12b"}.fa-subscript:before{content:"\f12c"}.fa-eraser:before{content:"\f12d"}.fa-puzzle-piece:before{content:"\f12e"}.fa-microphone:before{content:"\f130"}.fa-microphone-slash:before{content:"\f131"}.fa-shield:before{content:"\f132"}.fa-calendar-o:before{content:"\f133"}.fa-fire-extinguisher:before{content:"\f134"}.fa-rocket:before{content:"\f135"}.fa-maxcdn:before{content:"\f136"}.fa-chevron-circle-left:before{content:"\f137"}.fa-chevron-circle-right:before{content:"\f138"}.fa-chevron-circle-up:before{content:"\f139"}.fa-chevron-circle-down:before{content:"\f13a"}.fa-html5:before{content:"\f13b"}.fa-css3:before{content:"\f13c"}.fa-anchor:before{content:"\f13d"}.fa-unlock-alt:before{content:"\f13e"}.fa-bullseye:before{content:"\f140"}.fa-ellipsis-h:before{content:"\f141"}.fa-ellipsis-v:before{content:"\f142"}.fa-rss-square:before{content:"\f143"}.fa-play-circle:before{content:"\f144"}.fa-ticket:before{content:"\f145"}.fa-minus-square:before{content:"\f146"}.fa-minus-square-o:before{content:"\f147"}.fa-level-up:before{content:"\f148"}.fa-level-down:before{content:"\f149"}.fa-check-square:before{content:"\f14a"}.fa-pencil-square:before{content:"\f14b"}.fa-external-link-square:before{content:"\f14c"}.fa-share-square:before{content:"\f14d"}.fa-compass:before{content:"\f14e"}.fa-toggle-down:before,.fa-caret-square-o-down:before{content:"\f150"}.fa-toggle-up:before,.fa-caret-square-o-up:before{content:"\f151"}.fa-toggle-right:before,.fa-caret-square-o-right:before{content:"\f152"}.fa-euro:before,.fa-eur:before{content:"\f153"}.fa-gbp:before{content:"\f154"}.fa-dollar:before,.fa-usd:before{content:"\f155"}.fa-rupee:before,.fa-inr:before{content:"\f156"}.fa-cny:before,.fa-rmb:before,.fa-yen:before,.fa-jpy:before{content:"\f157"}.fa-ruble:before,.fa-rouble:before,.fa-rub:before{content:"\f158"}.fa-won:before,.fa-krw:before{content:"\f159"}.fa-bitcoin:before,.fa-btc:before{content:"\f15a"}.fa-file:before{content:"\f15b"}.fa-file-text:before{content:"\f15c"}.fa-sort-alpha-asc:before{content:"\f15d"}.fa-sort-alpha-desc:before{content:"\f15e"}.fa-sort-amount-asc:before{content:"\f160"}.fa-sort-amount-desc:before{content:"\f161"}.fa-sort-numeric-asc:before{content:"\f162"}.fa-sort-numeric-desc:before{content:"\f163"}.fa-thumbs-up:before{content:"\f164"}.fa-thumbs-down:before{content:"\f165"}.fa-youtube-square:before{content:"\f166"}.fa-youtube:before{content:"\f167"}.fa-xing:before{content:"\f168"}.fa-xing-square:before{content:"\f169"}.fa-youtube-play:before{content:"\f16a"}.fa-dropbox:before{content:"\f16b"}.fa-stack-overflow:before{content:"\f16c"}.fa-instagram:before{content:"\f16d"}.fa-flickr:before{content:"\f16e"}.fa-adn:before{content:"\f170"}.fa-bitbucket:before{content:"\f171"}.fa-bitbucket-square:before{content:"\f172"}.fa-tumblr:before{content:"\f173"}.fa-tumblr-square:before{content:"\f174"}.fa-long-arrow-down:before{content:"\f175"}.fa-long-arrow-up:before{content:"\f176"}.fa-long-arrow-left:before{content:"\f177"}.fa-long-arrow-right:before{content:"\f178"}.fa-apple:before{content:"\f179"}.fa-windows:before{content:"\f17a"}.fa-android:before{content:"\f17b"}.fa-linux:before{content:"\f17c"}.fa-dribbble:before{content:"\f17d"}.fa-skype:before{content:"\f17e"}.fa-foursquare:before{content:"\f180"}.fa-trello:before{content:"\f181"}.fa-female:before{content:"\f182"}.fa-male:before{content:"\f183"}.fa-gittip:before,.fa-gratipay:before{content:"\f184"}.fa-sun-o:before{content:"\f185"}.fa-moon-o:before{content:"\f186"}.fa-archive:before{content:"\f187"}.fa-bug:before{content:"\f188"}.fa-vk:before{content:"\f189"}.fa-weibo:before{content:"\f18a"}.fa-renren:before{content:"\f18b"}.fa-pagelines:before{content:"\f18c"}.fa-stack-exchange:before{content:"\f18d"}.fa-arrow-circle-o-right:before{content:"\f18e"}.fa-arrow-circle-o-left:before{content:"\f190"}.fa-toggle-left:before,.fa-caret-square-o-left:before{content:"\f191"}.fa-dot-circle-o:before{content:"\f192"}.fa-wheelchair:before{content:"\f193"}.fa-vimeo-square:before{content:"\f194"}.fa-turkish-lira:before,.fa-try:before{content:"\f195"}.fa-plus-square-o:before{content:"\f196"}.fa-space-shuttle:before{content:"\f197"}.fa-slack:before{content:"\f198"}.fa-envelope-square:before{content:"\f199"}.fa-wordpress:before{content:"\f19a"}.fa-openid:before{content:"\f19b"}.fa-institution:before,.fa-bank:before,.fa-university:before{content:"\f19c"}.fa-mortar-board:before,.fa-graduation-cap:before{content:"\f19d"}.fa-yahoo:before{content:"\f19e"}.fa-google:before{content:"\f1a0"}.fa-reddit:before{content:"\f1a1"}.fa-reddit-square:before{content:"\f1a2"}.fa-stumbleupon-circle:before{content:"\f1a3"}.fa-stumbleupon:before{content:"\f1a4"}.fa-delicious:before{content:"\f1a5"}.fa-digg:before{content:"\f1a6"}.fa-pied-piper:before{content:"\f1a7"}.fa-pied-piper-alt:before{content:"\f1a8"}.fa-drupal:before{content:"\f1a9"}.fa-joomla:before{content:"\f1aa"}.fa-language:before{content:"\f1ab"}.fa-fax:before{content:"\f1ac"}.fa-building:before{content:"\f1ad"}.fa-child:before{content:"\f1ae"}.fa-paw:before{content:"\f1b0"}.fa-spoon:before{content:"\f1b1"}.fa-cube:before{content:"\f1b2"}.fa-cubes:before{content:"\f1b3"}.fa-behance:before{content:"\f1b4"}.fa-behance-square:before{content:"\f1b5"}.fa-steam:before{content:"\f1b6"}.fa-steam-square:before{content:"\f1b7"}.fa-recycle:before{content:"\f1b8"}.fa-automobile:before,.fa-car:before{content:"\f1b9"}.fa-cab:before,.fa-taxi:before{content:"\f1ba"}.fa-tree:before{content:"\f1bb"}.fa-spotify:before{content:"\f1bc"}.fa-deviantart:before{content:"\f1bd"}.fa-soundcloud:before{content:"\f1be"}.fa-database:before{content:"\f1c0"}.fa-file-pdf-o:before{content:"\f1c1"}.fa-file-word-o:before{content:"\f1c2"}.fa-file-excel-o:before{content:"\f1c3"}.fa-file-powerpoint-o:before{content:"\f1c4"}.fa-file-photo-o:before,.fa-file-picture-o:before,.fa-file-image-o:before{content:"\f1c5"}.fa-file-zip-o:before,.fa-file-archive-o:before{content:"\f1c6"}.fa-file-sound-o:before,.fa-file-audio-o:before{content:"\f1c7"}.fa-file-movie-o:before,.fa-file-video-o:before{content:"\f1c8"}.fa-file-code-o:before{content:"\f1c9"}.fa-vine:before{content:"\f1ca"}.fa-codepen:before{content:"\f1cb"}.fa-jsfiddle:before{content:"\f1cc"}.fa-life-bouy:before,.fa-life-buoy:before,.fa-life-saver:before,.fa-support:before,.fa-life-ring:before{content:"\f1cd"}.fa-circle-o-notch:before{content:"\f1ce"}.fa-ra:before,.fa-rebel:before{content:"\f1d0"}.fa-ge:before,.fa-empire:before{content:"\f1d1"}.fa-git-square:before{content:"\f1d2"}.fa-git:before{content:"\f1d3"}.fa-hacker-news:before{content:"\f1d4"}.fa-tencent-weibo:before{content:"\f1d5"}.fa-qq:before{content:"\f1d6"}.fa-wechat:before,.fa-weixin:before{content:"\f1d7"}.fa-send:before,.fa-paper-plane:before{content:"\f1d8"}.fa-send-o:before,.fa-paper-plane-o:before{content:"\f1d9"}.fa-history:before{content:"\f1da"}.fa-genderless:before,.fa-circle-thin:before{content:"\f1db"}.fa-header:before{content:"\f1dc"}.fa-paragraph:before{content:"\f1dd"}.fa-sliders:before{content:"\f1de"}.fa-share-alt:before{content:"\f1e0"}.fa-share-alt-square:before{content:"\f1e1"}.fa-bomb:before{content:"\f1e2"}.fa-soccer-ball-o:before,.fa-futbol-o:before{content:"\f1e3"}.fa-tty:before{content:"\f1e4"}.fa-binoculars:before{content:"\f1e5"}.fa-plug:before{content:"\f1e6"}.fa-slideshare:before{content:"\f1e7"}.fa-twitch:before{content:"\f1e8"}.fa-yelp:before{content:"\f1e9"}.fa-newspaper-o:before{content:"\f1ea"}.fa-wifi:before{content:"\f1eb"}.fa-calculator:before{content:"\f1ec"}.fa-paypal:before{content:"\f1ed"}.fa-google-wallet:before{content:"\f1ee"}.fa-cc-visa:before{content:"\f1f0"}.fa-cc-mastercard:before{content:"\f1f1"}.fa-cc-discover:before{content:"\f1f2"}.fa-cc-amex:before{content:"\f1f3"}.fa-cc-paypal:before{content:"\f1f4"}.fa-cc-stripe:before{content:"\f1f5"}.fa-bell-slash:before{content:"\f1f6"}.fa-bell-slash-o:before{content:"\f1f7"}.fa-trash:before{content:"\f1f8"}.fa-copyright:before{content:"\f1f9"}.fa-at:before{content:"\f1fa"}.fa-eyedropper:before{content:"\f1fb"}.fa-paint-brush:before{content:"\f1fc"}.fa-birthday-cake:before{content:"\f1fd"}.fa-area-chart:before{content:"\f1fe"}.fa-pie-chart:before{content:"\f200"}.fa-line-chart:before{content:"\f201"}.fa-lastfm:before{content:"\f202"}.fa-lastfm-square:before{content:"\f203"}.fa-toggle-off:before{content:"\f204"}.fa-toggle-on:before{content:"\f205"}.fa-bicycle:before{content:"\f206"}.fa-bus:before{content:"\f207"}.fa-ioxhost:before{content:"\f208"}.fa-angellist:before{content:"\f209"}.fa-cc:before{content:"\f20a"}.fa-shekel:before,.fa-sheqel:before,.fa-ils:before{content:"\f20b"}.fa-meanpath:before{content:"\f20c"}.fa-buysellads:before{content:"\f20d"}.fa-connectdevelop:before{content:"\f20e"}.fa-dashcube:before{content:"\f210"}.fa-forumbee:before{content:"\f211"}.fa-leanpub:before{content:"\f212"}.fa-sellsy:before{content:"\f213"}.fa-shirtsinbulk:before{content:"\f214"}.fa-simplybuilt:before{content:"\f215"}.fa-skyatlas:before{content:"\f216"}.fa-cart-plus:before{content:"\f217"}.fa-cart-arrow-down:before{content:"\f218"}.fa-diamond:before{content:"\f219"}.fa-ship:before{content:"\f21a"}.fa-user-secret:before{content:"\f21b"}.fa-motorcycle:before{content:"\f21c"}.fa-street-view:before{content:"\f21d"}.fa-heartbeat:before{content:"\f21e"}.fa-venus:before{content:"\f221"}.fa-mars:before{content:"\f222"}.fa-mercury:before{content:"\f223"}.fa-transgender:before{content:"\f224"}.fa-transgender-alt:before{content:"\f225"}.fa-venus-double:before{content:"\f226"}.fa-mars-double:before{content:"\f227"}.fa-venus-mars:before{content:"\f228"}.fa-mars-stroke:before{content:"\f229"}.fa-mars-stroke-v:before{content:"\f22a"}.fa-mars-stroke-h:before{content:"\f22b"}.fa-neuter:before{content:"\f22c"}.fa-facebook-official:before{content:"\f230"}.fa-pinterest-p:before{content:"\f231"}.fa-whatsapp:before{content:"\f232"}.fa-server:before{content:"\f233"}.fa-user-plus:before{content:"\f234"}.fa-user-times:before{content:"\f235"}.fa-hotel:before,.fa-bed:before{content:"\f236"}.fa-viacoin:before{content:"\f237"}.fa-train:before{content:"\f238"}.fa-subway:before{content:"\f239"}.fa-medium:before{content:"\f23a"}/*!
*
* IPython base
*
*/.modal.fade .modal-dialog{-webkit-transform:translate(0, 0);-ms-transform:translate(0, 0);-o-transform:translate(0, 0);transform:translate(0, 0)}code{color:#000}pre{font-size:inherit;line-height:inherit}label{font-weight:normal}.border-box-sizing{box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box}.corner-all{border-radius:2px}.no-padding{padding:0}.hbox{display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}.hbox>*{-webkit-box-flex:0;-moz-box-flex:0;box-flex:0;flex:none}.vbox{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch}.vbox>*{-webkit-box-flex:0;-moz-box-flex:0;box-flex:0;flex:none}.hbox.reverse,.vbox.reverse,.reverse{-webkit-box-direction:reverse;-moz-box-direction:reverse;box-direction:reverse;flex-direction:row-reverse}.hbox.box-flex0,.vbox.box-flex0,.box-flex0{-webkit-box-flex:0;-moz-box-flex:0;box-flex:0;flex:none;width:auto}.hbox.box-flex1,.vbox.box-flex1,.box-flex1{-webkit-box-flex:1;-moz-box-flex:1;box-flex:1;flex:1}.hbox.box-flex,.vbox.box-flex,.box-flex{-webkit-box-flex:1;-moz-box-flex:1;box-flex:1;flex:1}.hbox.box-flex2,.vbox.box-flex2,.box-flex2{-webkit-box-flex:2;-moz-box-flex:2;box-flex:2;flex:2}.box-group1{-webkit-box-flex-group:1;-moz-box-flex-group:1;box-flex-group:1}.box-group2{-webkit-box-flex-group:2;-moz-box-flex-group:2;box-flex-group:2}.hbox.start,.vbox.start,.start{-webkit-box-pack:start;-moz-box-pack:start;box-pack:start;justify-content:flex-start}.hbox.end,.vbox.end,.end{-webkit-box-pack:end;-moz-box-pack:end;box-pack:end;justify-content:flex-end}.hbox.center,.vbox.center,.center{-webkit-box-pack:center;-moz-box-pack:center;box-pack:center;justify-content:center}.hbox.baseline,.vbox.baseline,.baseline{-webkit-box-pack:baseline;-moz-box-pack:baseline;box-pack:baseline;justify-content:baseline}.hbox.stretch,.vbox.stretch,.stretch{-webkit-box-pack:stretch;-moz-box-pack:stretch;box-pack:stretch;justify-content:stretch}.hbox.align-start,.vbox.align-start,.align-start{-webkit-box-align:start;-moz-box-align:start;box-align:start;align-items:flex-start}.hbox.align-end,.vbox.align-end,.align-end{-webkit-box-align:end;-moz-box-align:end;box-align:end;align-items:flex-end}.hbox.align-center,.vbox.align-center,.align-center{-webkit-box-align:center;-moz-box-align:center;box-align:center;align-items:center}.hbox.align-baseline,.vbox.align-baseline,.align-baseline{-webkit-box-align:baseline;-moz-box-align:baseline;box-align:baseline;align-items:baseline}.hbox.align-stretch,.vbox.align-stretch,.align-stretch{-webkit-box-align:stretch;-moz-box-align:stretch;box-align:stretch;align-items:stretch}div.error{margin:2em;text-align:center}div.error>h1{font-size:500%;line-height:normal}div.error>p{font-size:200%;line-height:normal}div.traceback-wrapper{text-align:left;max-width:800px;margin:auto}body{background-color:#fff;position:absolute;left:0;right:0;top:0;bottom:0;overflow:visible}#header{display:none;background-color:#fff;position:relative;z-index:100}#header #header-container{padding-bottom:5px;padding-top:5px;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box}#header .header-bar{width:100%;height:1px;background:#e7e7e7;margin-bottom:-1px}@media print{#header{display:none !important}}#header-spacer{width:100%;visibility:hidden}@media print{#header-spacer{display:none}}#ipython_notebook{padding-left:0;padding-top:1px;padding-bottom:1px}@media (max-width:991px){#ipython_notebook{margin-left:10px}}#noscript{width:auto;padding-top:16px;padding-bottom:16px;text-align:center;font-size:22px;color:red;font-weight:bold}#ipython_notebook img{height:28px}#site{width:100%;display:none;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;overflow:auto}@media print{#site{height:auto !important}}.ui-button .ui-button-text{padding:.2em .8em;font-size:77%}input.ui-button{padding:.3em .9em}span#login_widget{float:right}span#login_widget>.button,#logout{color:#333;background-color:#fff;border-color:#ccc}span#login_widget>.button:hover,#logout:hover,span#login_widget>.button:focus,#logout:focus,span#login_widget>.button.focus,#logout.focus,span#login_widget>.button:active,#logout:active,span#login_widget>.button.active,#logout.active,.open>.dropdown-togglespan#login_widget>.button,.open>.dropdown-toggle#logout{color:#333;background-color:#e6e6e6;border-color:#adadad}span#login_widget>.button:active,#logout:active,span#login_widget>.button.active,#logout.active,.open>.dropdown-togglespan#login_widget>.button,.open>.dropdown-toggle#logout{background-image:none}span#login_widget>.button.disabled,#logout.disabled,span#login_widget>.button[disabled],#logout[disabled],fieldset[disabled] span#login_widget>.button,fieldset[disabled] #logout,span#login_widget>.button.disabled:hover,#logout.disabled:hover,span#login_widget>.button[disabled]:hover,#logout[disabled]:hover,fieldset[disabled] span#login_widget>.button:hover,fieldset[disabled] #logout:hover,span#login_widget>.button.disabled:focus,#logout.disabled:focus,span#login_widget>.button[disabled]:focus,#logout[disabled]:focus,fieldset[disabled] span#login_widget>.button:focus,fieldset[disabled] #logout:focus,span#login_widget>.button.disabled.focus,#logout.disabled.focus,span#login_widget>.button[disabled].focus,#logout[disabled].focus,fieldset[disabled] span#login_widget>.button.focus,fieldset[disabled] #logout.focus,span#login_widget>.button.disabled:active,#logout.disabled:active,span#login_widget>.button[disabled]:active,#logout[disabled]:active,fieldset[disabled] span#login_widget>.button:active,fieldset[disabled] #logout:active,span#login_widget>.button.disabled.active,#logout.disabled.active,span#login_widget>.button[disabled].active,#logout[disabled].active,fieldset[disabled] span#login_widget>.button.active,fieldset[disabled] #logout.active{background-color:#fff;border-color:#ccc}span#login_widget>.button .badge,#logout .badge{color:#fff;background-color:#333}.nav-header{text-transform:none}#header>span{margin-top:10px}.modal_stretch .modal-dialog{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch;min-height:80vh}.modal_stretch .modal-dialog .modal-body{max-height:calc(100vh - 200px);overflow:auto;flex:1}@media (min-width:768px){.modal .modal-dialog{width:700px}}@media (min-width:768px){select.form-control{margin-left:12px;margin-right:12px}}/*!
*
* IPython auth
*
*/.center-nav{display:inline-block;margin-bottom:-4px}/*!
*
* IPython tree view
*
*/.alternate_upload{background-color:none;display:inline}.alternate_upload.form{padding:0;margin:0}.alternate_upload input.fileinput{display:inline;opacity:0;z-index:2;width:12ex;margin-right:-12ex}.alternate_upload .btn-upload{height:22px}ul#tabs{margin-bottom:4px}ul#tabs a{padding-top:6px;padding-bottom:4px}ul.breadcrumb a:focus,ul.breadcrumb a:hover{text-decoration:none}ul.breadcrumb i.icon-home{font-size:16px;margin-right:4px}ul.breadcrumb span{color:#5e5e5e}.list_toolbar{padding:4px 0 4px 0;vertical-align:middle}.list_toolbar .tree-buttons{padding-top:1px}.dynamic-buttons{padding-top:3px;display:inline-block}.list_toolbar [class*="span"]{min-height:24px}.list_header{font-weight:bold;background-color:#eee}.list_placeholder{font-weight:bold;padding-top:4px;padding-bottom:4px;padding-left:7px;padding-right:7px}.list_container{margin-top:4px;margin-bottom:20px;border:1px solid #ddd;border-radius:2px}.list_container>div{border-bottom:1px solid #ddd}.list_container>div:hover .list-item{background-color:red}.list_container>div:last-child{border:none}.list_item:hover .list_item{background-color:#ddd}.list_item a{text-decoration:none}.list_item:hover{background-color:#fafafa}.action_col{text-align:right}.list_header>div,.list_item>div{padding-top:4px;padding-bottom:4px;padding-left:7px;padding-right:7px;line-height:22px}.list_header>div input,.list_item>div input{margin-right:7px;margin-left:14px;vertical-align:baseline;line-height:22px;position:relative;top:-1px}.list_header>div .item_link,.list_item>div .item_link{margin-left:-1px;vertical-align:baseline;line-height:22px}.new-file input[type=checkbox]{visibility:hidden}.item_name{line-height:22px;height:24px}.item_icon{font-size:14px;color:#5e5e5e;margin-right:7px;margin-left:7px;line-height:22px;vertical-align:baseline}.item_buttons{line-height:1em;margin-left:-5px}.item_buttons .btn-group,.item_buttons .input-group{float:left}.item_buttons>.btn,.item_buttons>.btn-group,.item_buttons>.input-group{margin-left:5px}.item_buttons .btn{min-width:13ex}.item_buttons .running-indicator{padding-top:4px;color:#5cb85c}.toolbar_info{height:24px;line-height:24px}input.nbname_input,input.engine_num_input{padding-top:3px;padding-bottom:3px;height:22px;line-height:14px;margin:0}input.engine_num_input{width:60px}.highlight_text{color:blue}#project_name{display:inline-block;padding-left:7px;margin-left:-2px}#project_name>.breadcrumb{padding:0;margin-bottom:0;background-color:transparent;font-weight:bold}#tree-selector{padding-right:0}#button-select-all{min-width:50px}#select-all{margin-left:7px;margin-right:2px}.menu_icon{margin-right:2px}.tab-content .row{margin-left:0;margin-right:0}.folder_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f114"}.folder_icon:before.pull-left{margin-right:.3em}.folder_icon:before.pull-right{margin-left:.3em}.notebook_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f02d";position:relative;top:-1px}.notebook_icon:before.pull-left{margin-right:.3em}.notebook_icon:before.pull-right{margin-left:.3em}.running_notebook_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f02d";position:relative;top:-1px;color:#5cb85c}.running_notebook_icon:before.pull-left{margin-right:.3em}.running_notebook_icon:before.pull-right{margin-left:.3em}.file_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f016";position:relative;top:-2px}.file_icon:before.pull-left{margin-right:.3em}.file_icon:before.pull-right{margin-left:.3em}#notebook_toolbar .pull-right{padding-top:0;margin-right:-1px}ul#new-menu{left:auto;right:0}.kernel-menu-icon{padding-right:12px;width:24px;content:"\f096"}.kernel-menu-icon:before{content:"\f096"}.kernel-menu-icon-current:before{content:"\f00c"}#tab_content{padding-top:20px}#running .panel-group .panel{margin-top:3px;margin-bottom:1em}#running .panel-group .panel .panel-heading{background-color:#eee;padding-top:4px;padding-bottom:4px;padding-left:7px;padding-right:7px;line-height:22px}#running .panel-group .panel .panel-heading a:focus,#running .panel-group .panel .panel-heading a:hover{text-decoration:none}#running .panel-group .panel .panel-body{padding:0}#running .panel-group .panel .panel-body .list_container{margin-top:0;margin-bottom:0;border:0;border-radius:0}#running .panel-group .panel .panel-body .list_container .list_item{border-bottom:1px solid #ddd}#running .panel-group .panel .panel-body .list_container .list_item:last-child{border-bottom:0}.delete-button{display:none}.duplicate-button{display:none}.rename-button{display:none}.shutdown-button{display:none}.dynamic-instructions{display:inline-block;padding-top:4px}/*!
*
* IPython text editor webapp
*
*/.selected-keymap i.fa{padding:0 5px}.selected-keymap i.fa:before{content:"\f00c"}#mode-menu{overflow:auto;max-height:20em}.edit_app #header{-webkit-box-shadow:0 0 12px 1px rgba(87,87,87,0.2);box-shadow:0 0 12px 1px rgba(87,87,87,0.2)}.edit_app #menubar .navbar{margin-bottom:-1px}.dirty-indicator{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);width:20px}.dirty-indicator.pull-left{margin-right:.3em}.dirty-indicator.pull-right{margin-left:.3em}.dirty-indicator-dirty{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);width:20px}.dirty-indicator-dirty.pull-left{margin-right:.3em}.dirty-indicator-dirty.pull-right{margin-left:.3em}.dirty-indicator-clean{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);width:20px}.dirty-indicator-clean.pull-left{margin-right:.3em}.dirty-indicator-clean.pull-right{margin-left:.3em}.dirty-indicator-clean:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f00c"}.dirty-indicator-clean:before.pull-left{margin-right:.3em}.dirty-indicator-clean:before.pull-right{margin-left:.3em}#filename{font-size:16pt;display:table;padding:0 5px}#current-mode{padding-left:5px;padding-right:5px}#texteditor-backdrop{padding-top:20px;padding-bottom:20px}@media not print{#texteditor-backdrop{background-color:#eee}}@media print{#texteditor-backdrop #texteditor-container .CodeMirror-gutter,#texteditor-backdrop #texteditor-container .CodeMirror-gutters{background-color:#fff}}@media not print{#texteditor-backdrop #texteditor-container .CodeMirror-gutter,#texteditor-backdrop #texteditor-container .CodeMirror-gutters{background-color:#fff}}@media not print{#texteditor-backdrop #texteditor-container{padding:0;background-color:#fff;-webkit-box-shadow:0 0 12px 1px rgba(87,87,87,0.2);box-shadow:0 0 12px 1px rgba(87,87,87,0.2)}}/*!
*
* IPython notebook
*
*/.ansibold{font-weight:bold}.ansiblack{color:black}.ansired{color:darkred}.ansigreen{color:darkgreen}.ansiyellow{color:#c4a000}.ansiblue{color:darkblue}.ansipurple{color:darkviolet}.ansicyan{color:steelblue}.ansigray{color:gray}.ansibgblack{background-color:black}.ansibgred{background-color:red}.ansibggreen{background-color:green}.ansibgyellow{background-color:yellow}.ansibgblue{background-color:blue}.ansibgpurple{background-color:magenta}.ansibgcyan{background-color:cyan}.ansibggray{background-color:gray}div.cell{border:1px solid transparent;display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch;border-radius:2px;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;border-width:thin;border-style:solid;width:100%;padding:5px;margin:0;outline:none}div.cell.selected{border-color:#ababab}@media print{div.cell.selected{border-color:transparent}}.edit_mode div.cell.selected{border-color:green}@media print{.edit_mode div.cell.selected{border-color:transparent}}.prompt{min-width:14ex;padding:.4em;margin:0;font-family:monospace;text-align:right;line-height:1.21429em}@media (max-width:540px){.prompt{text-align:left}}div.inner_cell{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch;-webkit-box-flex:1;-moz-box-flex:1;box-flex:1;flex:1}@-moz-document url-prefix(){div.inner_cell{overflow-x:hidden}}div.input_area{border:1px solid #cfcfcf;border-radius:2px;background:#f7f7f7;line-height:1.21429em}div.prompt:empty{padding-top:0;padding-bottom:0}div.unrecognized_cell{padding:5px 5px 5px 0;display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}div.unrecognized_cell .inner_cell{border-radius:2px;padding:5px;font-weight:bold;color:red;border:1px solid #cfcfcf;background:#eaeaea}div.unrecognized_cell .inner_cell a{color:inherit;text-decoration:none}div.unrecognized_cell .inner_cell a:hover{color:inherit;text-decoration:none}@media (max-width:540px){div.unrecognized_cell>div.prompt{display:none}}@media print{div.code_cell{page-break-inside:avoid}}div.input{page-break-inside:avoid;display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}@media (max-width:540px){div.input{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch}}div.input_prompt{color:navy;border-top:1px solid transparent}div.input_area>div.highlight{margin:.4em;border:none;padding:0;background-color:transparent}div.input_area>div.highlight>pre{margin:0;border:none;padding:0;background-color:transparent}.CodeMirror{line-height:1.21429em;font-size:14px;height:auto;background:none}.CodeMirror-scroll{overflow-y:hidden;overflow-x:auto}.CodeMirror-lines{padding:.4em}.CodeMirror-linenumber{padding:0 8px 0 4px}.CodeMirror-gutters{border-bottom-left-radius:2px;border-top-left-radius:2px}.CodeMirror pre{padding:0;border:0;border-radius:0}.highlight-base{color:#000}.highlight-variable{color:#000}.highlight-variable-2{color:#1a1a1a}.highlight-variable-3{color:#333}.highlight-string{color:#ba2121}.highlight-comment{color:#408080;font-style:italic}.highlight-number{color:#080}.highlight-atom{color:#88f}.highlight-keyword{color:#008000;font-weight:bold}.highlight-builtin{color:#008000}.highlight-error{color:#f00}.highlight-operator{color:#a2f;font-weight:bold}.highlight-meta{color:#a2f}.highlight-def{color:#00f}.highlight-string-2{color:#f50}.highlight-qualifier{color:#555}.highlight-bracket{color:#997}.highlight-tag{color:#170}.highlight-attribute{color:#00c}.highlight-header{color:blue}.highlight-quote{color:#090}.highlight-link{color:#00c}.cm-s-ipython span.cm-keyword{color:#008000;font-weight:bold}.cm-s-ipython span.cm-atom{color:#88f}.cm-s-ipython span.cm-number{color:#080}.cm-s-ipython span.cm-def{color:#00f}.cm-s-ipython span.cm-variable{color:#000}.cm-s-ipython span.cm-operator{color:#a2f;font-weight:bold}.cm-s-ipython span.cm-variable-2{color:#1a1a1a}.cm-s-ipython span.cm-variable-3{color:#333}.cm-s-ipython span.cm-comment{color:#408080;font-style:italic}.cm-s-ipython span.cm-string{color:#ba2121}.cm-s-ipython span.cm-string-2{color:#f50}.cm-s-ipython span.cm-meta{color:#a2f}.cm-s-ipython span.cm-qualifier{color:#555}.cm-s-ipython span.cm-builtin{color:#008000}.cm-s-ipython span.cm-bracket{color:#997}.cm-s-ipython span.cm-tag{color:#170}.cm-s-ipython span.cm-attribute{color:#00c}.cm-s-ipython span.cm-header{color:blue}.cm-s-ipython span.cm-quote{color:#090}.cm-s-ipython span.cm-link{color:#00c}.cm-s-ipython span.cm-error{color:#f00}.cm-s-ipython span.cm-tab{background:url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);background-position:right;background-repeat:no-repeat}div.output_wrapper{position:relative;display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch;z-index:1}div.output_scroll{height:24em;width:100%;overflow:auto;border-radius:2px;-webkit-box-shadow:inset 0 2px 8px rgba(0,0,0,0.8);box-shadow:inset 0 2px 8px rgba(0,0,0,0.8);display:block}div.output_collapsed{margin:0;padding:0;display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch}div.out_prompt_overlay{height:100%;padding:0 .4em;position:absolute;border-radius:2px}div.out_prompt_overlay:hover{-webkit-box-shadow:inset 0 0 1px #000;box-shadow:inset 0 0 1px #000;background:rgba(240,240,240,0.5)}div.output_prompt{color:darkred}div.output_area{padding:0;page-break-inside:avoid;display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}div.output_area .MathJax_Display{text-align:left !important}div.output_area .rendered_html table{margin-left:0;margin-right:0}div.output_area .rendered_html img{margin-left:0;margin-right:0}div.output_area img,div.output_area svg{max-width:100%;height:auto}div.output_area img.unconfined,div.output_area svg.unconfined{max-width:none}.output{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch}@media (max-width:540px){div.output_area{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch}}div.output_area pre{margin:0;padding:0;border:0;vertical-align:baseline;color:black;background-color:transparent;border-radius:0}div.output_subarea{overflow-x:auto;padding:.4em;-webkit-box-flex:1;-moz-box-flex:1;box-flex:1;flex:1;max-width:calc(100% - 14ex)}div.output_text{text-align:left;color:#000;line-height:1.21429em}div.output_stderr{background:#fdd}div.output_latex{text-align:left}div.output_javascript:empty{padding:0}.js-error{color:darkred}div.raw_input_container{font-family:monospace;padding-top:5px}input.raw_input{font-family:inherit;font-size:inherit;color:inherit;width:auto;vertical-align:baseline;padding:0 .25em;margin:0 .25em}input.raw_input:focus{box-shadow:none}p.p-space{margin-bottom:10px}div.output_unrecognized{padding:5px;font-weight:bold;color:red}div.output_unrecognized a{color:inherit;text-decoration:none}div.output_unrecognized a:hover{color:inherit;text-decoration:none}.rendered_html{color:#000}.rendered_html em{font-style:italic}.rendered_html strong{font-weight:bold}.rendered_html u{text-decoration:underline}.rendered_html :link{text-decoration:underline}.rendered_html :visited{text-decoration:underline}.rendered_html h1{font-size:185.7%;margin:1.08em 0 0 0;font-weight:bold;line-height:1}.rendered_html h2{font-size:157.1%;margin:1.27em 0 0 0;font-weight:bold;line-height:1}.rendered_html h3{font-size:128.6%;margin:1.55em 0 0 0;font-weight:bold;line-height:1}.rendered_html h4{font-size:100%;margin:2em 0 0 0;font-weight:bold;line-height:1}.rendered_html h5{font-size:100%;margin:2em 0 0 0;font-weight:bold;line-height:1;font-style:italic}.rendered_html h6{font-size:100%;margin:2em 0 0 0;font-weight:bold;line-height:1;font-style:italic}.rendered_html h1:first-child{margin-top:.538em}.rendered_html h2:first-child{margin-top:.636em}.rendered_html h3:first-child{margin-top:.777em}.rendered_html h4:first-child{margin-top:1em}.rendered_html h5:first-child{margin-top:1em}.rendered_html h6:first-child{margin-top:1em}.rendered_html ul{list-style:disc;margin:0 2em;padding-left:0}.rendered_html ul ul{list-style:square;margin:0 2em}.rendered_html ul ul ul{list-style:circle;margin:0 2em}.rendered_html ol{list-style:decimal;margin:0 2em;padding-left:0}.rendered_html ol ol{list-style:upper-alpha;margin:0 2em}.rendered_html ol ol ol{list-style:lower-alpha;margin:0 2em}.rendered_html ol ol ol ol{list-style:lower-roman;margin:0 2em}.rendered_html ol ol ol ol ol{list-style:decimal;margin:0 2em}.rendered_html *+ul{margin-top:1em}.rendered_html *+ol{margin-top:1em}.rendered_html hr{color:black;background-color:black}.rendered_html pre{margin:1em 2em}.rendered_html pre,.rendered_html code{border:0;background-color:#fff;color:#000;font-size:100%;padding:0}.rendered_html blockquote{margin:1em 2em}.rendered_html table{margin-left:auto;margin-right:auto;border:1px solid black;border-collapse:collapse}.rendered_html tr,.rendered_html th,.rendered_html td{border:1px solid black;border-collapse:collapse;margin:1em 2em}.rendered_html td,.rendered_html th{text-align:left;vertical-align:middle;padding:4px}.rendered_html th{font-weight:bold}.rendered_html *+table{margin-top:1em}.rendered_html p{text-align:left}.rendered_html *+p{margin-top:1em}.rendered_html img{display:block;margin-left:auto;margin-right:auto}.rendered_html *+img{margin-top:1em}.rendered_html img,.rendered_html svg{max-width:100%;height:auto}.rendered_html img.unconfined,.rendered_html svg.unconfined{max-width:none}div.text_cell{display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}@media (max-width:540px){div.text_cell>div.prompt{display:none}}div.text_cell_render{outline:none;resize:none;width:inherit;border-style:none;padding:.5em .5em .5em .4em;color:#000;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box}a.anchor-link:link{text-decoration:none;padding:0 20px;visibility:hidden}h1:hover .anchor-link,h2:hover .anchor-link,h3:hover .anchor-link,h4:hover .anchor-link,h5:hover .anchor-link,h6:hover .anchor-link{visibility:visible}.text_cell.rendered .input_area{display:none}.text_cell.rendered .rendered_html{overflow-x:auto}.text_cell.unrendered .text_cell_render{display:none}.cm-header-1,.cm-header-2,.cm-header-3,.cm-header-4,.cm-header-5,.cm-header-6{font-weight:bold;font-family:"Helvetica Neue",Helvetica,Arial,sans-serif}.cm-header-1{font-size:185.7%}.cm-header-2{font-size:157.1%}.cm-header-3{font-size:128.6%}.cm-header-4{font-size:110%}.cm-header-5{font-size:100%;font-style:italic}.cm-header-6{font-size:100%;font-style:italic}.widget-interact>div,.widget-interact>input{padding:2.5px}.widget-area{page-break-inside:avoid;display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}.widget-area .widget-subarea{padding:.44em .4em .4em 1px;margin-left:6px;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch;-webkit-box-flex:2;-moz-box-flex:2;box-flex:2;flex:2;-webkit-box-align:start;-moz-box-align:start;box-align:start;align-items:flex-start}.widget-area.connection-problems .prompt:after{content:"\f127";font-family:'FontAwesome';color:#d9534f;font-size:14px;top:3px;padding:3px}.slide-track{border:1px solid #ccc;background:#fff;border-radius:2px}.widget-hslider{padding-left:8px;padding-right:2px;overflow:visible;width:350px;height:5px;max-height:5px;margin-top:13px;margin-bottom:10px;border:1px solid #ccc;background:#fff;border-radius:2px;display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}.widget-hslider .ui-slider{border:0;background:none;display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch;-webkit-box-flex:1;-moz-box-flex:1;box-flex:1;flex:1}.widget-hslider .ui-slider .ui-slider-handle{width:12px;height:28px;margin-top:-8px;border-radius:2px}.widget-hslider .ui-slider .ui-slider-range{height:12px;margin-top:-4px;background:#eee}.widget-vslider{padding-bottom:5px;overflow:visible;width:5px;max-width:5px;height:250px;margin-left:12px;border:1px solid #ccc;background:#fff;border-radius:2px;display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch}.widget-vslider .ui-slider{border:0;background:none;margin-left:-4px;margin-top:5px;display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch;-webkit-box-flex:1;-moz-box-flex:1;box-flex:1;flex:1}.widget-vslider .ui-slider .ui-slider-handle{width:28px;height:12px;margin-left:-9px;border-radius:2px}.widget-vslider .ui-slider .ui-slider-range{width:12px;margin-left:-1px;background:#eee}.widget-text{width:350px;margin:0}.widget-listbox{width:350px;margin-bottom:0}.widget-numeric-text{width:150px;margin:0}.widget-progress{margin-top:6px;min-width:350px}.widget-progress .progress-bar{-webkit-transition:none;-moz-transition:none;-ms-transition:none;-o-transition:none;transition:none}.widget-combo-btn{min-width:125px}.widget_item .dropdown-menu li a{color:inherit}.widget-hbox{display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}.widget-hbox input[type="checkbox"]{margin-top:9px;margin-bottom:10px}.widget-hbox .widget-label{min-width:10ex;padding-right:8px;padding-top:5px;text-align:right;vertical-align:text-top}.widget-hbox .widget-readout{padding-left:8px;padding-top:5px;text-align:left;vertical-align:text-top}.widget-vbox{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch}.widget-vbox .widget-label{padding-bottom:5px;text-align:center;vertical-align:text-bottom}.widget-vbox .widget-readout{padding-top:5px;text-align:center;vertical-align:text-top}.widget-box{box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;-webkit-box-align:start;-moz-box-align:start;box-align:start;align-items:flex-start}.widget-radio-box{display:-webkit-box;-webkit-box-orient:vertical;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:vertical;-moz-box-align:stretch;display:box;box-orient:vertical;box-align:stretch;display:flex;flex-direction:column;align-items:stretch;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;padding-top:4px}.widget-radio-box label{margin-top:0;margin-left:20px}/*!
*
* IPython notebook webapp
*
*/@media (max-width:767px){.notebook_app{padding-left:0;padding-right:0}}#ipython-main-app{box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;height:100%}div#notebook_panel{margin:0;padding:0;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;height:100%}#notebook{font-size:14px;line-height:20px;overflow-y:hidden;overflow-x:auto;width:100%;padding-top:20px;margin:0;outline:none;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;min-height:100%}@media not print{#notebook-container{padding:15px;background-color:#fff;min-height:0;-webkit-box-shadow:0 0 12px 1px rgba(87,87,87,0.2);box-shadow:0 0 12px 1px rgba(87,87,87,0.2)}}div.ui-widget-content{border:1px solid #ababab;outline:none}pre.dialog{background-color:#f7f7f7;border:1px solid #ddd;border-radius:2px;padding:.4em;padding-left:2em}p.dialog{padding:.2em}pre,code,kbd,samp{white-space:pre-wrap}#fonttest{font-family:monospace}p{margin-bottom:0}.end_space{min-height:100px;transition:height .2s ease}.notebook_app #header{-webkit-box-shadow:0 0 12px 1px rgba(87,87,87,0.2);box-shadow:0 0 12px 1px rgba(87,87,87,0.2)}@media not print{.notebook_app{background-color:#eee}}.celltoolbar{border:thin solid #cfcfcf;border-bottom:none;background:#eee;border-radius:2px 2px 0 0;width:100%;height:29px;padding-right:4px;display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch;-webkit-box-pack:end;-moz-box-pack:end;box-pack:end;justify-content:flex-end}@media print{.celltoolbar{display:none}}.ctb_hideshow{display:none;vertical-align:bottom}.ctb_global_show .ctb_show.ctb_hideshow{display:block}.ctb_global_show .ctb_show+.input_area,.ctb_global_show .ctb_show+div.text_cell_input,.ctb_global_show .ctb_show~div.text_cell_render{border-top-right-radius:0;border-top-left-radius:0}.ctb_global_show .ctb_show~div.text_cell_render{border:1px solid #cfcfcf}.celltoolbar{font-size:87%;padding-top:3px}.celltoolbar select{display:block;width:100%;height:32px;padding:6px 12px;font-size:13px;line-height:1.42857143;color:#555;background-color:#fff;background-image:none;border:1px solid #ccc;border-radius:2px;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,0.075);box-shadow:inset 0 1px 1px rgba(0,0,0,0.075);-webkit-transition:border-color ease-in-out .15s, box-shadow ease-in-out .15s;-o-transition:border-color ease-in-out .15s, box-shadow ease-in-out .15s;transition:border-color ease-in-out .15s, box-shadow ease-in-out .15s;height:30px;padding:5px 10px;font-size:12px;line-height:1.5;border-radius:1px;width:inherit;font-size:inherit;height:22px;padding:0;display:inline-block}.celltoolbar select:focus{border-color:#66afe9;outline:0;-webkit-box-shadow:inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);box-shadow:inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6)}.celltoolbar select::-moz-placeholder{color:#999;opacity:1}.celltoolbar select:-ms-input-placeholder{color:#999}.celltoolbar select::-webkit-input-placeholder{color:#999}.celltoolbar select[disabled],.celltoolbar select[readonly],fieldset[disabled] .celltoolbar select{cursor:not-allowed;background-color:#eee;opacity:1}textarea.celltoolbar select{height:auto}select.celltoolbar select{height:30px;line-height:30px}textarea.celltoolbar select,select[multiple].celltoolbar select{height:auto}.celltoolbar label{margin-left:5px;margin-right:5px}.completions{position:absolute;z-index:10;overflow:hidden;border:1px solid #ababab;border-radius:2px;-webkit-box-shadow:0 6px 10px -1px #adadad;box-shadow:0 6px 10px -1px #adadad}.completions select{background:white;outline:none;border:none;padding:0;margin:0;overflow:auto;font-family:monospace;font-size:110%;color:#000;width:auto}.completions select option.context{color:#286090}#kernel_logo_widget{float:right !important;float:right}#kernel_logo_widget .current_kernel_logo{display:none;margin-top:-1px;margin-bottom:-1px;width:32px;height:32px}#menubar{box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;margin-top:1px}#menubar .navbar{border-top:1px;border-radius:0 0 2px 2px;margin-bottom:0}#menubar .navbar-toggle{float:left;padding-top:7px;padding-bottom:7px;border:none}#menubar .navbar-collapse{clear:left}.nav-wrapper{border-bottom:1px solid #e7e7e7}i.menu-icon{padding-top:4px}ul#help_menu li a{overflow:hidden;padding-right:2.2em}ul#help_menu li a i{margin-right:-1.2em}.dropdown-submenu{position:relative}.dropdown-submenu>.dropdown-menu{top:0;left:100%;margin-top:-6px;margin-left:-1px}.dropdown-submenu:hover>.dropdown-menu{display:block}.dropdown-submenu>a:after{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);display:block;content:"\f0da";float:right;color:#333;margin-top:2px;margin-right:-10px}.dropdown-submenu>a:after.pull-left{margin-right:.3em}.dropdown-submenu>a:after.pull-right{margin-left:.3em}.dropdown-submenu:hover>a:after{color:#262626}.dropdown-submenu.pull-left{float:none}.dropdown-submenu.pull-left>.dropdown-menu{left:-100%;margin-left:10px}#notification_area{float:right !important;float:right;z-index:10}.indicator_area{float:right !important;float:right;color:#777;margin-left:5px;margin-right:5px;width:11px;z-index:10;text-align:center;width:auto}#kernel_indicator{float:right !important;float:right;color:#777;margin-left:5px;margin-right:5px;width:11px;z-index:10;text-align:center;width:auto;border-left:1px solid}#kernel_indicator .kernel_indicator_name{padding-left:5px;padding-right:5px}#modal_indicator{float:right !important;float:right;color:#777;margin-left:5px;margin-right:5px;width:11px;z-index:10;text-align:center;width:auto}#readonly-indicator{float:right !important;float:right;color:#777;margin-left:5px;margin-right:5px;width:11px;z-index:10;text-align:center;width:auto;margin-top:2px;margin-bottom:0;margin-left:0;margin-right:0;display:none}.modal_indicator:before{width:1.28571429em;text-align:center}.edit_mode .modal_indicator:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f040"}.edit_mode .modal_indicator:before.pull-left{margin-right:.3em}.edit_mode .modal_indicator:before.pull-right{margin-left:.3em}.command_mode .modal_indicator:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:' '}.command_mode .modal_indicator:before.pull-left{margin-right:.3em}.command_mode .modal_indicator:before.pull-right{margin-left:.3em}.kernel_idle_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f10c"}.kernel_idle_icon:before.pull-left{margin-right:.3em}.kernel_idle_icon:before.pull-right{margin-left:.3em}.kernel_busy_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f111"}.kernel_busy_icon:before.pull-left{margin-right:.3em}.kernel_busy_icon:before.pull-right{margin-left:.3em}.kernel_dead_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f1e2"}.kernel_dead_icon:before.pull-left{margin-right:.3em}.kernel_dead_icon:before.pull-right{margin-left:.3em}.kernel_disconnected_icon:before{display:inline-block;font:normal normal normal 14px/1 FontAwesome;font-size:inherit;text-rendering:auto;-webkit-font-smoothing:antialiased;-moz-osx-font-smoothing:grayscale;transform:translate(0, 0);content:"\f127"}.kernel_disconnected_icon:before.pull-left{margin-right:.3em}.kernel_disconnected_icon:before.pull-right{margin-left:.3em}.notification_widget{color:#777;z-index:10;background:rgba(240,240,240,0.5);margin-right:4px;color:#333;background-color:#fff;border-color:#ccc}.notification_widget:hover,.notification_widget:focus,.notification_widget.focus,.notification_widget:active,.notification_widget.active,.open>.dropdown-toggle.notification_widget{color:#333;background-color:#e6e6e6;border-color:#adadad}.notification_widget:active,.notification_widget.active,.open>.dropdown-toggle.notification_widget{background-image:none}.notification_widget.disabled,.notification_widget[disabled],fieldset[disabled] .notification_widget,.notification_widget.disabled:hover,.notification_widget[disabled]:hover,fieldset[disabled] .notification_widget:hover,.notification_widget.disabled:focus,.notification_widget[disabled]:focus,fieldset[disabled] .notification_widget:focus,.notification_widget.disabled.focus,.notification_widget[disabled].focus,fieldset[disabled] .notification_widget.focus,.notification_widget.disabled:active,.notification_widget[disabled]:active,fieldset[disabled] .notification_widget:active,.notification_widget.disabled.active,.notification_widget[disabled].active,fieldset[disabled] .notification_widget.active{background-color:#fff;border-color:#ccc}.notification_widget .badge{color:#fff;background-color:#333}.notification_widget.warning{color:#fff;background-color:#f0ad4e;border-color:#eea236}.notification_widget.warning:hover,.notification_widget.warning:focus,.notification_widget.warning.focus,.notification_widget.warning:active,.notification_widget.warning.active,.open>.dropdown-toggle.notification_widget.warning{color:#fff;background-color:#ec971f;border-color:#d58512}.notification_widget.warning:active,.notification_widget.warning.active,.open>.dropdown-toggle.notification_widget.warning{background-image:none}.notification_widget.warning.disabled,.notification_widget.warning[disabled],fieldset[disabled] .notification_widget.warning,.notification_widget.warning.disabled:hover,.notification_widget.warning[disabled]:hover,fieldset[disabled] .notification_widget.warning:hover,.notification_widget.warning.disabled:focus,.notification_widget.warning[disabled]:focus,fieldset[disabled] .notification_widget.warning:focus,.notification_widget.warning.disabled.focus,.notification_widget.warning[disabled].focus,fieldset[disabled] .notification_widget.warning.focus,.notification_widget.warning.disabled:active,.notification_widget.warning[disabled]:active,fieldset[disabled] .notification_widget.warning:active,.notification_widget.warning.disabled.active,.notification_widget.warning[disabled].active,fieldset[disabled] .notification_widget.warning.active{background-color:#f0ad4e;border-color:#eea236}.notification_widget.warning .badge{color:#f0ad4e;background-color:#fff}.notification_widget.success{color:#fff;background-color:#5cb85c;border-color:#4cae4c}.notification_widget.success:hover,.notification_widget.success:focus,.notification_widget.success.focus,.notification_widget.success:active,.notification_widget.success.active,.open>.dropdown-toggle.notification_widget.success{color:#fff;background-color:#449d44;border-color:#398439}.notification_widget.success:active,.notification_widget.success.active,.open>.dropdown-toggle.notification_widget.success{background-image:none}.notification_widget.success.disabled,.notification_widget.success[disabled],fieldset[disabled] .notification_widget.success,.notification_widget.success.disabled:hover,.notification_widget.success[disabled]:hover,fieldset[disabled] .notification_widget.success:hover,.notification_widget.success.disabled:focus,.notification_widget.success[disabled]:focus,fieldset[disabled] .notification_widget.success:focus,.notification_widget.success.disabled.focus,.notification_widget.success[disabled].focus,fieldset[disabled] .notification_widget.success.focus,.notification_widget.success.disabled:active,.notification_widget.success[disabled]:active,fieldset[disabled] .notification_widget.success:active,.notification_widget.success.disabled.active,.notification_widget.success[disabled].active,fieldset[disabled] .notification_widget.success.active{background-color:#5cb85c;border-color:#4cae4c}.notification_widget.success .badge{color:#5cb85c;background-color:#fff}.notification_widget.info{color:#fff;background-color:#5bc0de;border-color:#46b8da}.notification_widget.info:hover,.notification_widget.info:focus,.notification_widget.info.focus,.notification_widget.info:active,.notification_widget.info.active,.open>.dropdown-toggle.notification_widget.info{color:#fff;background-color:#31b0d5;border-color:#269abc}.notification_widget.info:active,.notification_widget.info.active,.open>.dropdown-toggle.notification_widget.info{background-image:none}.notification_widget.info.disabled,.notification_widget.info[disabled],fieldset[disabled] .notification_widget.info,.notification_widget.info.disabled:hover,.notification_widget.info[disabled]:hover,fieldset[disabled] .notification_widget.info:hover,.notification_widget.info.disabled:focus,.notification_widget.info[disabled]:focus,fieldset[disabled] .notification_widget.info:focus,.notification_widget.info.disabled.focus,.notification_widget.info[disabled].focus,fieldset[disabled] .notification_widget.info.focus,.notification_widget.info.disabled:active,.notification_widget.info[disabled]:active,fieldset[disabled] .notification_widget.info:active,.notification_widget.info.disabled.active,.notification_widget.info[disabled].active,fieldset[disabled] .notification_widget.info.active{background-color:#5bc0de;border-color:#46b8da}.notification_widget.info .badge{color:#5bc0de;background-color:#fff}.notification_widget.danger{color:#fff;background-color:#d9534f;border-color:#d43f3a}.notification_widget.danger:hover,.notification_widget.danger:focus,.notification_widget.danger.focus,.notification_widget.danger:active,.notification_widget.danger.active,.open>.dropdown-toggle.notification_widget.danger{color:#fff;background-color:#c9302c;border-color:#ac2925}.notification_widget.danger:active,.notification_widget.danger.active,.open>.dropdown-toggle.notification_widget.danger{background-image:none}.notification_widget.danger.disabled,.notification_widget.danger[disabled],fieldset[disabled] .notification_widget.danger,.notification_widget.danger.disabled:hover,.notification_widget.danger[disabled]:hover,fieldset[disabled] .notification_widget.danger:hover,.notification_widget.danger.disabled:focus,.notification_widget.danger[disabled]:focus,fieldset[disabled] .notification_widget.danger:focus,.notification_widget.danger.disabled.focus,.notification_widget.danger[disabled].focus,fieldset[disabled] .notification_widget.danger.focus,.notification_widget.danger.disabled:active,.notification_widget.danger[disabled]:active,fieldset[disabled] .notification_widget.danger:active,.notification_widget.danger.disabled.active,.notification_widget.danger[disabled].active,fieldset[disabled] .notification_widget.danger.active{background-color:#d9534f;border-color:#d43f3a}.notification_widget.danger .badge{color:#d9534f;background-color:#fff}div#pager{background-color:#fff;font-size:14px;line-height:20px;overflow:hidden;display:none;position:fixed;bottom:0;width:100%;max-height:50%;padding-top:8px;-webkit-box-shadow:0 0 12px 1px rgba(87,87,87,0.2);box-shadow:0 0 12px 1px rgba(87,87,87,0.2);z-index:100;top:auto !important}div#pager pre{line-height:1.21429em;color:#000;background-color:#f7f7f7;padding:.4em}div#pager #pager-button-area{position:absolute;top:8px;right:20px}div#pager #pager-contents{position:relative;overflow:auto;width:100%;height:100%}div#pager #pager-contents #pager-container{position:relative;padding:15px 0;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box}div#pager .ui-resizable-handle{top:0;height:8px;background:#f7f7f7;border-top:1px solid #cfcfcf;border-bottom:1px solid #cfcfcf}div#pager .ui-resizable-handle::after{content:'';top:2px;left:50%;height:3px;width:30px;margin-left:-15px;position:absolute;border-top:1px solid #cfcfcf}.quickhelp{display:-webkit-box;-webkit-box-orient:horizontal;-webkit-box-align:stretch;display:-moz-box;-moz-box-orient:horizontal;-moz-box-align:stretch;display:box;box-orient:horizontal;box-align:stretch;display:flex;flex-direction:row;align-items:stretch}.shortcut_key{display:inline-block;width:20ex;text-align:right;font-family:monospace}.shortcut_descr{display:inline-block;-webkit-box-flex:1;-moz-box-flex:1;box-flex:1;flex:1}span.save_widget{margin-top:6px}span.save_widget span.filename{height:1em;line-height:1em;padding:3px;margin-left:16px;border:none;font-size:146.5%;border-radius:2px}span.save_widget span.filename:hover{background-color:#e6e6e6}span.checkpoint_status,span.autosave_status{font-size:small}@media (max-width:767px){span.save_widget{font-size:small}span.checkpoint_status,span.autosave_status{display:none}}@media (min-width:768px) and (max-width:991px){span.checkpoint_status{display:none}span.autosave_status{font-size:x-small}}.toolbar{padding:0;margin-left:-5px;margin-top:2px;margin-bottom:5px;box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box}.toolbar select,.toolbar label{width:auto;vertical-align:middle;margin-right:2px;margin-bottom:0;display:inline;font-size:92%;margin-left:.3em;margin-right:.3em;padding:0;padding-top:3px}.toolbar .btn{padding:2px 8px}.toolbar .btn-group{margin-top:0;margin-left:5px}#maintoolbar{margin-bottom:-3px;margin-top:-8px;border:0;min-height:27px;margin-left:0;padding-top:11px;padding-bottom:3px}#maintoolbar .navbar-text{float:none;vertical-align:middle;text-align:right;margin-left:5px;margin-right:0;margin-top:0}.select-xs{height:24px}@-moz-keyframes fadeOut{from{opacity:1}to{opacity:0}}@-webkit-keyframes fadeOut{from{opacity:1}to{opacity:0}}@-moz-keyframes fadeIn{from{opacity:0}to{opacity:1}}@-webkit-keyframes fadeIn{from{opacity:0}to{opacity:1}}.bigtooltip{overflow:auto;height:200px;-webkit-transition-property:height;-webkit-transition-duration:500ms;-moz-transition-property:height;-moz-transition-duration:500ms;transition-property:height;transition-duration:500ms}.smalltooltip{-webkit-transition-property:height;-webkit-transition-duration:500ms;-moz-transition-property:height;-moz-transition-duration:500ms;transition-property:height;transition-duration:500ms;text-overflow:ellipsis;overflow:hidden;height:80px}.tooltipbuttons{position:absolute;padding-right:15px;top:0;right:0}.tooltiptext{padding-right:30px}.ipython_tooltip{max-width:700px;-webkit-animation:fadeOut 400ms;-moz-animation:fadeOut 400ms;animation:fadeOut 400ms;-webkit-animation:fadeIn 400ms;-moz-animation:fadeIn 400ms;animation:fadeIn 400ms;vertical-align:middle;background-color:#f7f7f7;overflow:visible;border:#ababab 1px solid;outline:none;padding:3px;margin:0;padding-left:7px;font-family:monospace;min-height:50px;-moz-box-shadow:0 6px 10px -1px #adadad;-webkit-box-shadow:0 6px 10px -1px #adadad;box-shadow:0 6px 10px -1px #adadad;border-radius:2px;position:absolute;z-index:1000}.ipython_tooltip a{float:right}.ipython_tooltip .tooltiptext pre{border:0;border-radius:0;font-size:100%;background-color:#f7f7f7}.pretooltiparrow{left:0;margin:0;top:-16px;width:40px;height:16px;overflow:hidden;position:absolute}.pretooltiparrow:before{background-color:#f7f7f7;border:1px #ababab solid;z-index:11;content:"";position:absolute;left:15px;top:10px;width:25px;height:25px;-webkit-transform:rotate(45deg);-moz-transform:rotate(45deg);-ms-transform:rotate(45deg);-o-transform:rotate(45deg)}.terminal-app{background:#eee}.terminal-app #header{background:#fff;-webkit-box-shadow:0 0 12px 1px rgba(87,87,87,0.2);box-shadow:0 0 12px 1px rgba(87,87,87,0.2)}.terminal-app .terminal{float:left;font-family:monospace;color:white;background:black;padding:.4em;border-radius:2px;-webkit-box-shadow:0 0 12px 1px rgba(87,87,87,0.4);box-shadow:0 0 12px 1px rgba(87,87,87,0.4)}.terminal-app .terminal,.terminal-app .terminal dummy-screen{line-height:1em;font-size:14px}.terminal-app .terminal-cursor{color:black;background:white}.terminal-app #terminado-container{margin-top:20px}/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}

@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdn.mathjax.org/mathjax/latest/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration -->

</head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h2 id="On-Ryser's-Conjecture-for-Linear-Intersecting-Multipartite-Hypergraphs:--Source-code-for-some-of-the-computational-results">On Ryser's Conjecture for Linear Intersecting Multipartite Hypergraphs:  Source code for some of the computational results<a class="anchor-link" href="#On-Ryser's-Conjecture-for-Linear-Intersecting-Multipartite-Hypergraphs:--Source-code-for-some-of-the-computational-results">&#182;</a></h2><h3 id="N.-Franceti&#263;,-S.-Herke,-B.D.-McKay,-I.M.-Wanless">N. Franceti&#263;, S. Herke, B.D. McKay, I.M. Wanless<a class="anchor-link" href="#N.-Franceti&#263;,-S.-Herke,-B.D.-McKay,-I.M.-Wanless">&#182;</a></h3><p>One of the goals of our paper "On Ryser's Conjecture for Linear Intersecting Multipartite Hypergraphs" (<a href="http://arxiv.org/abs/1508.00951">arXiv:1508.00951[math.CO]</a>) is to confirm Ryser's Conjecture for linear intersecting $r$-partite hypergraphs with $r \leq 9$.  Verifying the conjecture for the case when $r=9$ was done computationally. We have several implementations of the ideas presented below. For a curious reader and to facilitate the verification of our results, here we give an example source code.</p>
<p>The code is written in Python and we use the <a href="http://www.gurobi.com">Gurobi library</a> to solve integer programs.</p>
<p>We refer the reader to the preprint of our <a href="http://arxiv.org/abs/1508.00951">paper</a> for a precise statement of the problem, as well as all definitions, lemmas and references. In the following, we keep the  notation introduced in the preprint, and we reference sections, claims and equations as they are given there.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Our aim is to prove the following lemma.</p>
<p><strong>Lemma:</strong> A linear intersecting $9$-partite hypergraph has covering number at most $8$.</p>
<p>The proof consists of a series of lemmas given in Section 2.2. From here on, we assume that the number of sides $r=9$ and the maximum degree $\Delta = 7$. We start with proving claims given within each subsection of Section 2.2</p>

</div>
</div>
</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h3 id="2.2.1-Degree-sequences,-line-types,-and-side-types">2.2.1 Degree sequences, line types, and side types<a class="anchor-link" href="#2.2.1-Degree-sequences,-line-types,-and-side-types">&#182;</a></h3><p>For a given number of lines, $h$, and number of vertices, $r^2+\epsilon$, we determine the set of all possible degree sequences $[d_2, d_3, \dots, d_7]$, where $d_i$ denotes the number of vertices of degree $i \in [2,7]$. A degree sequence satisfies the following constraints:</p>
<ul>
<li>eq (2.2): $ \sum d_i = r^2 + \epsilon$ </li>
<li>eq (2.3): $ \sum i d_i = rh $ </li>
<li>eq (2.4): $ \sum {i \choose 2} d_i \geq {h \choose 2}$  </li>
<li>Lemma 2.1 (iii): $d_2 \leq h/2$</li>
</ul>
<h4 id="Remark-on-implementation:">Remark on implementation:<a class="anchor-link" href="#Remark-on-implementation:">&#182;</a></h4><p>The set of all degree sequences is determined by a recursion on $i \in [2,7]$. In the following,</p>
<ul>
<li>the list "deg_seq" corresponds to the number of vertices of each degree in the partial solution at the beginning of each recursion;</li>
<li>the list "current_stats" corresponds to the values of the sums to be computed for equations (2.2), (2.3) and (2.4), in this order, for the current partial solution;</li>
<li>note that the list $[d_2, d_3, \dots, d_7]$ is indexed from 2; hence $d_i$ := deg_seq[i - min_deg], where min_deg=2.</li>
</ul>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="k">def</span> <span class="nf">get_deg_sequences</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">deg_seq</span><span class="p">,</span><span class="n">i</span><span class="p">,</span><span class="n">current_stats</span><span class="p">,</span><span class="n">all_sols</span><span class="p">):</span>
    <span class="n">min_deg</span> <span class="o">=</span> <span class="mi">2</span>    <span class="c">#minimum degree of a vertex</span>
    <span class="n">v</span><span class="o">=</span><span class="n">r</span><span class="o">*</span><span class="n">r</span> <span class="o">+</span> <span class="n">eps</span>    <span class="c">#total number of vertices</span>
    
    <span class="n">bound</span> <span class="o">=</span> <span class="p">(</span><span class="n">v</span><span class="o">-</span><span class="n">current_stats</span><span class="p">[</span><span class="mi">0</span><span class="p">])</span> <span class="c"># eq. (2.2)</span>
    <span class="k">if</span> <span class="n">i</span><span class="o">==</span><span class="n">min_deg</span><span class="p">:</span>     <span class="c"># Lemma 2.1 (iii)</span>
        <span class="n">bound</span> <span class="o">=</span> <span class="nb">min</span><span class="p">(</span><span class="n">bound</span><span class="p">,</span> <span class="n">h</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
        
    <span class="k">for</span> <span class="n">di</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">bound</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span> 
        <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">=</span><span class="n">di</span>
        
        <span class="c">### check all conditions</span>
        <span class="n">verts</span> <span class="o">=</span> <span class="n">current_stats</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">+</span><span class="n">di</span>
        <span class="n">total2</span> <span class="o">=</span> <span class="n">current_stats</span><span class="p">[</span><span class="mi">1</span><span class="p">]</span><span class="o">+</span><span class="n">di</span><span class="o">*</span><span class="n">i</span>
        <span class="n">total3</span> <span class="o">=</span> <span class="n">current_stats</span><span class="p">[</span><span class="mi">2</span><span class="p">]</span><span class="o">+</span><span class="n">di</span><span class="o">*</span><span class="n">i</span><span class="o">*</span><span class="p">(</span><span class="n">i</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        
        <span class="k">if</span> <span class="n">verts</span><span class="o">==</span><span class="n">v</span><span class="p">:</span>
            <span class="k">if</span> <span class="p">(</span><span class="n">total2</span> <span class="o">==</span> <span class="n">r</span><span class="o">*</span><span class="n">h</span><span class="p">)</span> <span class="ow">and</span> <span class="p">(</span><span class="n">total3</span> <span class="o">==</span> <span class="n">h</span><span class="o">*</span><span class="p">(</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="p">:</span>
                <span class="n">all_sols</span><span class="o">.</span><span class="n">append</span><span class="p">([</span><span class="n">yy</span> <span class="k">for</span> <span class="n">yy</span> <span class="ow">in</span> <span class="n">deg_seq</span><span class="p">])</span>
                <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">=</span><span class="mi">0</span>
                <span class="k">break</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="c">## is there a potential to reach the bounds?</span>
            <span class="n">good</span> <span class="o">=</span> <span class="p">(</span><span class="n">total2</span> <span class="o">&lt;</span> <span class="n">r</span><span class="o">*</span><span class="n">h</span><span class="p">)</span> <span class="ow">and</span> <span class="p">(</span><span class="n">total2</span><span class="o">+</span><span class="n">Delta</span><span class="o">*</span><span class="p">(</span><span class="n">v</span><span class="o">-</span><span class="n">verts</span><span class="p">)</span> <span class="o">&gt;=</span> <span class="n">r</span><span class="o">*</span><span class="n">h</span><span class="p">)</span> <span class="ow">and</span> <span class="p">(</span><span class="n">total3</span> <span class="o">&lt;</span> <span class="n">h</span><span class="o">*</span><span class="p">(</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span> <span class="ow">and</span> <span class="p">(</span><span class="n">total3</span><span class="o">+</span><span class="p">(</span><span class="n">v</span><span class="o">-</span><span class="n">verts</span><span class="p">)</span><span class="o">*</span><span class="n">Delta</span><span class="o">*</span><span class="p">(</span><span class="n">Delta</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span> <span class="o">&gt;=</span> <span class="n">h</span><span class="o">*</span><span class="p">(</span><span class="n">h</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="p">)</span>
            <span class="k">if</span> <span class="n">good</span><span class="p">:</span>
                <span class="k">if</span> <span class="n">i</span><span class="o">&lt;</span><span class="n">Delta</span><span class="p">:</span>
                    <span class="n">get_deg_sequences</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">deg_seq</span><span class="p">,</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">,[</span><span class="n">verts</span><span class="p">,</span> <span class="n">total2</span><span class="p">,</span> <span class="n">total3</span><span class="p">],</span><span class="n">all_sols</span><span class="p">)</span>                  
            <span class="k">else</span><span class="p">:</span>
                <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">=</span><span class="mi">0</span>
                <span class="k">break</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Equation (2.7)
$$h^2 - (\Delta r + \Delta/2 +2r)h +3r^2 \Delta \leq -3 \Delta \epsilon$$
gives a relationship between the number of lines, $h$, and the number of vertices, $r^2 + \epsilon$. Next, we compute the set of all possible degree sequences for admissible values of $h$ and $\epsilon$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="kn">import</span> <span class="nn">cPickle</span> <span class="kn">as</span> <span class="nn">pickle</span>
<span class="n">r</span> <span class="o">=</span> <span class="mi">9</span>       <span class="c"># number of sides</span>
<span class="n">Delta</span> <span class="o">=</span> <span class="mi">7</span>   <span class="c"># Delta = maximum degree</span>
<span class="n">h</span> <span class="o">=</span> <span class="mi">39</span>      <span class="c"># smallest value of h by Lemma 2.6</span>

<span class="n">eq27</span> <span class="o">=</span> <span class="n">h</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="p">(</span><span class="n">Delta</span><span class="o">*</span><span class="n">r</span><span class="o">+</span><span class="nb">float</span><span class="p">(</span><span class="n">Delta</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">r</span><span class="p">)</span><span class="o">*</span><span class="n">h</span><span class="o">+</span><span class="mi">3</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">Delta</span>
<span class="n">good</span> <span class="o">=</span> <span class="n">eq27</span><span class="o">&lt;=</span><span class="mi">0</span> <span class="c"># indicator if the LHS of (2.7) is negative</span>

<span class="k">while</span> <span class="n">good</span><span class="p">:</span>    
    <span class="k">for</span> <span class="n">eps</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">int</span><span class="p">(</span><span class="n">eq27</span><span class="o">/</span><span class="p">(</span><span class="o">-</span><span class="mi">3</span><span class="o">*</span><span class="n">Delta</span><span class="p">))</span> <span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="c"># get the set of all possible degree sequences</span>
        <span class="n">deg_seq</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">Delta</span><span class="o">-</span><span class="mi">1</span><span class="p">)]</span>
        <span class="n">current_stats</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">]</span>
        <span class="n">all_solutions</span> <span class="o">=</span> <span class="p">[]</span>
        <span class="n">i</span><span class="o">=</span><span class="mi">2</span>
        <span class="n">get_deg_sequences</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">deg_seq</span><span class="p">,</span><span class="n">i</span><span class="p">,</span><span class="n">current_stats</span><span class="p">,</span><span class="n">all_solutions</span><span class="p">)</span>
        <span class="n">pickle</span><span class="o">.</span><span class="n">dump</span><span class="p">(</span><span class="n">all_solutions</span><span class="p">,</span> <span class="nb">open</span><span class="p">(</span><span class="s">&#39;deg_sequences_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;_eps&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;w&#39;</span><span class="p">))</span>
    
    <span class="n">h</span> <span class="o">+=</span> <span class="mi">1</span>
    <span class="n">eq27</span> <span class="o">=</span> <span class="n">h</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="p">(</span><span class="n">Delta</span><span class="o">*</span><span class="n">r</span><span class="o">+</span><span class="nb">float</span><span class="p">(</span><span class="n">Delta</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">r</span><span class="p">)</span><span class="o">*</span><span class="n">h</span><span class="o">+</span><span class="mi">3</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">Delta</span>
    <span class="n">good</span> <span class="o">=</span> <span class="n">eq27</span> <span class="o">&lt;=</span> <span class="mi">0</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now we reproduce the table from the bottom of page 5, which contains the number of degree sequences obtained for each admissible pair of values $(h, \epsilon)$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="kn">import</span> <span class="nn">os.path</span>

<span class="n">s</span><span class="o">=</span><span class="s">&#39;eps\h | &#39;</span>
<span class="k">for</span> <span class="n">h</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">39</span><span class="p">,</span><span class="mi">52</span><span class="p">):</span>
    <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39; &#39;</span> <span class="o">+</span> <span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span> <span class="s">&#39; &#39;</span>
<span class="k">print</span> <span class="n">s</span>
<span class="n">s</span> <span class="o">=</span> <span class="p">[</span><span class="s">&#39;-&#39;</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">s</span><span class="p">))]</span>
<span class="n">s</span> <span class="o">=</span> <span class="s">&#39;&#39;</span><span class="o">.</span><span class="n">join</span><span class="p">(</span><span class="n">s</span><span class="p">)</span>
<span class="k">print</span> <span class="n">s</span>
<span class="n">s_open</span> <span class="o">=</span> <span class="s">&#39; | &#39;</span>
<span class="k">for</span> <span class="n">eps</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">5</span><span class="p">):</span>
    <span class="n">s</span> <span class="o">=</span> <span class="s">&#39;    &#39;</span> <span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span> <span class="o">+</span> <span class="n">s_open</span>
    <span class="k">for</span> <span class="n">h</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">39</span><span class="p">,</span><span class="mi">52</span><span class="p">):</span>
        <span class="n">f</span> <span class="o">=</span> <span class="s">&#39;deg_sequences_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;_eps&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span>
        <span class="k">if</span> <span class="n">os</span><span class="o">.</span><span class="n">path</span><span class="o">.</span><span class="n">exists</span><span class="p">(</span><span class="n">f</span><span class="p">):</span>
            <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39;{:&gt;3}&#39;</span><span class="o">.</span><span class="n">format</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="n">f</span><span class="p">,</span> <span class="s">&#39;r&#39;</span><span class="p">))))</span> <span class="o">+</span> <span class="s">&#39; &#39;</span>
        <span class="k">else</span><span class="p">:</span> 
            <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39;  - &#39;</span>
    <span class="k">print</span> <span class="n">s</span>        
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>eps\h |  39  40  41  42  43  44  45  46  47  48  49  50  51 
------------------------------------------------------------
    0 | 223 297 307 358 323 311 236 181 107  50  16   2   0 
    1 |  86 129 135 164 144 145 102  82  42  24   6   0   - 
    2 |  22  39  42  58  48  48  27  20   6   3   -   -   - 
    3 |   1   6   6  11   8   9   3   1   -   -   -   -   - 
    4 |   -   -   -   1   -   -   -   -   -   -   -   -   - 
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In similar manner, we determine the set $\mathcal{S}(h, \epsilon)$ of all possible side type for a given number of lines, $h$, and  vertices, $r^2 + \epsilon$. Note that a solution is of form $[s_2, s_3, \dots, s_7, s_\epsilon]$, where $s_i$ equals the number of vertices of degree $i$ in the side. The total number of vertices in the side is $r+s_\epsilon$.</p>
<p>The set of all side types is determined by a recursion on $i \in [2,7]$. Every side type satisfies the following three constraints:</p>
<ul>
<li>(i) $\sum s_i = r+ s_\epsilon$</li>
<li>(ii) $\sum i s_i = h$</li>
<li>(iii) $s_\epsilon \leq \epsilon$</li>
</ul>
<p>A partial solution in the recursion is given by the list "side". As before, we keep the values of the relevant sums for conditions (i) and (ii) of the current state of the solution in the list "current_stats".</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="k">def</span> <span class="nf">side_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">i</span><span class="p">,</span><span class="n">side</span><span class="p">,</span><span class="n">current_stats</span><span class="p">,</span> <span class="n">all_solutions</span><span class="p">):</span>
    <span class="n">min_deg</span> <span class="o">=</span> <span class="mi">2</span>   <span class="c">#minimum degree of a vertex</span>
    <span class="n">n</span> <span class="o">=</span> <span class="n">r</span>         <span class="c">#the minimim number of vertices in a side</span>
    <span class="n">bound</span><span class="o">=</span><span class="n">n</span><span class="o">+</span><span class="n">eps</span>   <span class="c">#the maximum number of vertices in a side </span>
    
    <span class="k">for</span> <span class="n">si</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">bound</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span> <span class="c">## condition (i) and (iii)</span>
        <span class="n">side</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">=</span><span class="n">si</span>

        <span class="n">v</span> <span class="o">=</span> <span class="n">current_stats</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">+</span><span class="n">si</span>   <span class="c">## condition (i)</span>
        <span class="n">H</span> <span class="o">=</span> <span class="n">current_stats</span><span class="p">[</span><span class="mi">1</span><span class="p">]</span><span class="o">+</span><span class="n">si</span><span class="o">*</span><span class="n">i</span> <span class="c">## condition (ii)</span>
        
        <span class="k">if</span> <span class="n">v</span><span class="o">&gt;=</span><span class="n">n</span> <span class="ow">and</span> <span class="n">v</span><span class="o">&lt;=</span><span class="n">bound</span> <span class="ow">and</span> <span class="n">H</span><span class="o">==</span><span class="n">h</span><span class="p">:</span>
            <span class="n">side</span><span class="p">[</span><span class="nb">len</span><span class="p">(</span><span class="n">side</span><span class="p">)</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span> <span class="o">=</span> <span class="n">v</span><span class="o">-</span><span class="n">n</span> <span class="c">#s^t_\epsilon</span>
            <span class="n">all_solutions</span><span class="o">.</span><span class="n">append</span><span class="p">([</span><span class="n">degs</span> <span class="k">for</span> <span class="n">degs</span> <span class="ow">in</span> <span class="n">side</span><span class="p">])</span>
        <span class="k">elif</span> <span class="n">v</span><span class="o">&gt;=</span><span class="n">bound</span> <span class="ow">or</span> <span class="n">H</span><span class="o">&gt;=</span><span class="n">h</span><span class="p">:</span> <span class="c"># one reached max but not the other</span>
            <span class="n">side</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">=</span><span class="mi">0</span>
            <span class="k">break</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">i</span><span class="o">&lt;</span><span class="n">Delta</span><span class="p">:</span>
                <span class="n">side_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span><span class="n">side</span><span class="p">,[</span><span class="n">v</span><span class="p">,</span><span class="n">H</span><span class="p">],</span><span class="n">all_solutions</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[5]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="n">r</span> <span class="o">=</span> <span class="mi">9</span>       <span class="c"># number of sides</span>
<span class="n">Delta</span> <span class="o">=</span> <span class="mi">7</span>   <span class="c"># Delta = maximum degree</span>
<span class="n">h</span> <span class="o">=</span> <span class="mi">39</span>      <span class="c"># smallest value of h by Lemma 2.6</span>

<span class="n">eq27</span> <span class="o">=</span> <span class="n">h</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="p">(</span><span class="n">Delta</span><span class="o">*</span><span class="n">r</span><span class="o">+</span><span class="nb">float</span><span class="p">(</span><span class="n">Delta</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">r</span><span class="p">)</span><span class="o">*</span><span class="n">h</span><span class="o">+</span><span class="mi">3</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">Delta</span>
<span class="n">good</span> <span class="o">=</span> <span class="n">eq27</span><span class="o">&lt;=</span><span class="mi">0</span> <span class="c"># indicator if the LHS of (2.7) is negative</span>

<span class="k">while</span> <span class="n">good</span><span class="p">:</span>    
    <span class="k">for</span> <span class="n">eps</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">int</span><span class="p">(</span><span class="n">eq27</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="o">-</span><span class="mi">3</span><span class="o">*</span><span class="n">Delta</span><span class="p">)</span> <span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="c"># get the set of all possible degree sequences</span>
        <span class="n">side</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">Delta</span><span class="o">-</span><span class="mi">2</span><span class="o">+</span><span class="mi">1</span><span class="o">+</span><span class="mi">1</span><span class="p">)]</span>
        <span class="n">i</span><span class="o">=</span><span class="mi">2</span>
        <span class="n">current_stats</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">]</span>
        <span class="n">all_solutions</span> <span class="o">=</span> <span class="p">[]</span>
        <span class="n">side_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">i</span><span class="p">,</span><span class="n">side</span><span class="p">,</span><span class="n">current_stats</span><span class="p">,</span> <span class="n">all_solutions</span><span class="p">)</span>
        <span class="n">pickle</span><span class="o">.</span><span class="n">dump</span><span class="p">(</span><span class="n">all_solutions</span><span class="p">,</span> <span class="nb">open</span><span class="p">(</span><span class="s">&#39;side_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;_eps&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;w&#39;</span><span class="p">))</span>
    
    <span class="n">h</span> <span class="o">+=</span> <span class="mi">1</span>
    <span class="n">eq27</span> <span class="o">=</span> <span class="n">h</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="p">(</span><span class="n">Delta</span><span class="o">*</span><span class="n">r</span><span class="o">+</span><span class="nb">float</span><span class="p">(</span><span class="n">Delta</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">r</span><span class="p">)</span><span class="o">*</span><span class="n">h</span><span class="o">+</span><span class="mi">3</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">Delta</span>
    <span class="n">good</span> <span class="o">=</span> <span class="n">eq27</span> <span class="o">&lt;=</span> <span class="mi">0</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[6]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="c"># print number of side types for each choice of h and epsilon</span>
<span class="n">s</span><span class="o">=</span><span class="s">&#39;eps\h | &#39;</span>
<span class="k">for</span> <span class="n">h</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">39</span><span class="p">,</span><span class="mi">52</span><span class="p">):</span>
    <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39; &#39;</span> <span class="o">+</span> <span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span> <span class="s">&#39; &#39;</span>
<span class="k">print</span> <span class="n">s</span>
<span class="n">s</span> <span class="o">=</span> <span class="p">[</span><span class="s">&#39;-&#39;</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">s</span><span class="p">))]</span>
<span class="n">s</span> <span class="o">=</span> <span class="s">&#39;&#39;</span><span class="o">.</span><span class="n">join</span><span class="p">(</span><span class="n">s</span><span class="p">)</span>
<span class="k">print</span> <span class="n">s</span>
<span class="n">s_open</span> <span class="o">=</span> <span class="s">&#39; | &#39;</span>
<span class="k">for</span> <span class="n">eps</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">5</span><span class="p">):</span>
    <span class="n">s</span> <span class="o">=</span> <span class="s">&#39;    &#39;</span> <span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span> <span class="o">+</span> <span class="n">s_open</span>
    <span class="k">for</span> <span class="n">h</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">39</span><span class="p">,</span><span class="mi">52</span><span class="p">):</span>
        <span class="n">f</span> <span class="o">=</span> <span class="s">&#39;side_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;_eps&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span>
        <span class="k">if</span> <span class="n">os</span><span class="o">.</span><span class="n">path</span><span class="o">.</span><span class="n">exists</span><span class="p">(</span><span class="n">f</span><span class="p">):</span>
            <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39;{:&gt;3}&#39;</span><span class="o">.</span><span class="n">format</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="n">f</span><span class="p">,</span> <span class="s">&#39;r&#39;</span><span class="p">))))</span> <span class="o">+</span> <span class="s">&#39; &#39;</span>
        <span class="k">else</span><span class="p">:</span> 
            <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39;  - &#39;</span>
    <span class="k">print</span> <span class="n">s</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>eps\h |  39  40  41  42  43  44  45  46  47  48  49  50  51 
------------------------------------------------------------
    0 | 101 102 102 101  98  93  88  81  74  66  58  50  43 
    1 | 212 223 229 235 235 234 229 222 211 200 185 171   - 
    2 | 313 337 355 374 385 395 399 400 395 388   -   -   - 
    3 | 393 431 462 497 522 549 567 584   -   -   -   -   - 
    4 |   -   -   - 594   -   -   -   -   -   -   -   -   - 
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The set $\mathcal{L}(h)$ of all possible line types is a set of non-negative integer sequences $[\ell_2, \ell_3, \dots, \ell_7]$ which satisfy the following three equations where $i \in [2,7]$:</p>
<ul>
<li>(i) $\sum \ell_i = r$ </li>
<li>(ii) $\sum i \ell_i = h+r-1$ </li>
<li>(iii) $\ell_2 \in \{0,1\}$</li>
</ul>
<p>We compute $\mathcal{L}(h)$ as a recursion, similar to the recursion for the side types.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[7]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="k">def</span> <span class="nf">line_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">i</span><span class="p">,</span> <span class="n">line</span><span class="p">,</span> <span class="n">current_stats</span><span class="p">,</span> <span class="n">all_solutions</span><span class="p">):</span>
    <span class="n">min_deg</span> <span class="o">=</span> <span class="mi">2</span>   <span class="c">#minimum degree of a vertex</span>
    
    <span class="k">if</span> <span class="n">i</span><span class="o">==</span><span class="n">min_deg</span><span class="p">:</span>
        <span class="n">bound</span> <span class="o">=</span> <span class="mi">1</span>                  <span class="c"># condition (iii)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">bound</span> <span class="o">=</span> <span class="n">r</span><span class="o">-</span><span class="n">current_stats</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span> <span class="c"># condition (i)</span>
        
    <span class="k">for</span> <span class="n">li</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">bound</span> <span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">line</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">=</span><span class="n">li</span>
        
        <span class="n">v</span> <span class="o">=</span> <span class="n">current_stats</span><span class="p">[</span><span class="mi">0</span><span class="p">]</span><span class="o">+</span><span class="n">li</span>    <span class="c">## condition (i)</span>
        <span class="n">H</span> <span class="o">=</span> <span class="n">current_stats</span><span class="p">[</span><span class="mi">1</span><span class="p">]</span><span class="o">+</span><span class="n">li</span><span class="o">*</span><span class="n">i</span>  <span class="c">## condition (ii)</span>
        
        <span class="k">if</span> <span class="n">v</span><span class="o">==</span><span class="n">r</span> <span class="ow">and</span> <span class="n">H</span><span class="o">==</span><span class="n">h</span><span class="o">+</span><span class="n">r</span><span class="o">-</span><span class="mi">1</span><span class="p">:</span>
            <span class="n">all_solutions</span><span class="o">.</span><span class="n">append</span><span class="p">([</span><span class="n">degs</span> <span class="k">for</span> <span class="n">degs</span> <span class="ow">in</span> <span class="n">line</span><span class="p">])</span>
        <span class="k">elif</span> <span class="n">v</span><span class="o">&gt;=</span><span class="n">r</span> <span class="ow">or</span> <span class="n">H</span><span class="o">&gt;=</span><span class="n">h</span><span class="o">+</span><span class="n">r</span><span class="o">-</span><span class="mi">1</span><span class="p">:</span> <span class="c"># one reached max but not the other</span>
            <span class="n">line</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">=</span><span class="mi">0</span>
            <span class="k">break</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="k">if</span> <span class="n">i</span><span class="o">&lt;</span><span class="n">Delta</span><span class="p">:</span>
                <span class="n">line_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span> <span class="n">line</span><span class="p">,</span> <span class="p">[</span><span class="n">v</span><span class="p">,</span><span class="n">H</span><span class="p">],</span> <span class="n">all_solutions</span><span class="p">)</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[8]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="n">r</span> <span class="o">=</span> <span class="mi">9</span>       <span class="c"># number of sides</span>
<span class="n">Delta</span> <span class="o">=</span> <span class="mi">7</span>   <span class="c"># Delta = maximum degree</span>

<span class="k">for</span> <span class="n">h</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">39</span><span class="p">,</span><span class="mi">52</span><span class="p">):</span>
    <span class="c"># get the set of all possible degree sequences</span>
    <span class="n">line</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">Delta</span><span class="o">-</span><span class="mi">2</span><span class="o">+</span><span class="mi">1</span><span class="p">)]</span>
    <span class="n">i</span><span class="o">=</span><span class="mi">2</span>
    <span class="n">current_stats</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span><span class="p">,</span><span class="mi">0</span><span class="p">]</span>
    <span class="n">all_solutions</span> <span class="o">=</span> <span class="p">[]</span>
    <span class="n">line_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">i</span><span class="p">,</span> <span class="n">line</span><span class="p">,</span> <span class="n">current_stats</span><span class="p">,</span> <span class="n">all_solutions</span><span class="p">)</span>
    <span class="n">pickle</span><span class="o">.</span><span class="n">dump</span><span class="p">(</span><span class="n">all_solutions</span><span class="p">,</span> <span class="nb">open</span><span class="p">(</span><span class="s">&#39;line_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;w&#39;</span><span class="p">))</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[9]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="c"># print number of line types for each choice of h</span>
<span class="n">s</span><span class="o">=</span><span class="s">&#39;   h   | &#39;</span>
<span class="k">for</span> <span class="n">h</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">39</span><span class="p">,</span><span class="mi">52</span><span class="p">):</span>
    <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39; &#39;</span> <span class="o">+</span> <span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span> <span class="s">&#39; &#39;</span>
<span class="k">print</span> <span class="n">s</span>
<span class="n">s</span> <span class="o">=</span> <span class="p">[</span><span class="s">&#39;-&#39;</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">s</span><span class="p">))]</span>
<span class="n">s</span> <span class="o">=</span> <span class="s">&#39;&#39;</span><span class="o">.</span><span class="n">join</span><span class="p">(</span><span class="n">s</span><span class="p">)</span>
<span class="k">print</span> <span class="n">s</span>
<span class="n">s</span> <span class="o">=</span> <span class="s">&#39;|L(h)| | &#39;</span>
<span class="k">for</span> <span class="n">h</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">39</span><span class="p">,</span><span class="mi">52</span><span class="p">):</span>
    <span class="n">f</span> <span class="o">=</span> <span class="s">&#39;line_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span>
    <span class="k">if</span> <span class="n">os</span><span class="o">.</span><span class="n">path</span><span class="o">.</span><span class="n">exists</span><span class="p">(</span><span class="n">f</span><span class="p">):</span>
        <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39;{:&gt;3}&#39;</span><span class="o">.</span><span class="n">format</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="n">f</span><span class="p">,</span> <span class="s">&#39;r&#39;</span><span class="p">))))</span> <span class="o">+</span> <span class="s">&#39; &#39;</span>
    <span class="k">else</span><span class="p">:</span> 
        <span class="n">s</span> <span class="o">+=</span> <span class="s">&#39;  - &#39;</span>
<span class="k">print</span> <span class="n">s</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>   h   |  39  40  41  42  43  44  45  46  47  48  49  50  51 
-------------------------------------------------------------
|L(h)| |  64  59  53  47  41  34  28  23  18  13  10   7   5 
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h3 id="Pairwise-conditions">Pairwise conditions<a class="anchor-link" href="#Pairwise-conditions">&#182;</a></h3><p>We index the elements of sets $\mathcal{S}(h,\epsilon)$ and $\mathcal{L}(h)$ by $t$ for type. Denote by $x_t$ the number of sides of type $t$, and by $y_t$ the number of lines of type $t$. Given a degree sequence,  we determine if there exists an integer solution for the number of sides and lines of each type, such that the following conditions are satisfied:</p>
<ul>
<li>eq (2.8): $\sum_t x_t = r$  </li>
<li>eq (2.9): $\sum_t x_t s_\epsilon^t = \epsilon $ </li>
<li>eq (2.10): $\sum_t x_t s^t_i = d_i,  i \in [2,7]$  </li>
<li>eq (2.11): $\sum_t y_t = h$ </li>
<li>eq (2.12): $\sum_t y_t \ell^t_i = i d_i,  i \in [2,7]$ </li>
<li>eq (2.13): $\sum_t x_t {s^t_i \choose 2} + \sum_t y_t {\ell^t_i \choose 2} \leq {d_i \choose 2},  i \in [2,6]$ </li>
<li>eq (2.14): $\sum_t x_t {s^t_7 \choose 2} + \sum_t y_t {\ell^t_7 \choose 2} = {d_7 
\choose 2}$ </li>
<li>eq (2.15): $\sum_t x_t s^t_i s^t_j + \sum_t y_t \ell^t_i 
\ell^t_j \leq d_i d_j$, $i \neq j$, $i, j \in [2,7]$</li>
</ul>
<h4 id="Remark-about-implementation">Remark about implementation<a class="anchor-link" href="#Remark-about-implementation">&#182;</a></h4><p>We use the Gurobi package to execute the following integer program. It returns:</p>
<ul>
<li>1, if a solution was found,</li>
<li>0, if no feasible solution was found,</li>
<li>-1 and a status flag, otherwise.</li>
</ul>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[10]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="kn">from</span> <span class="nn">gurobipy</span> <span class="kn">import</span> <span class="o">*</span>
<span class="kn">from</span> <span class="nn">multiprocessing</span> <span class="kn">import</span> <span class="n">cpu_count</span>

<span class="k">def</span> <span class="nf">pbd_sides_and_lines</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">,</span> <span class="n">line_types</span><span class="p">,</span> <span class="n">side_types</span><span class="p">,</span> <span class="n">print_out</span><span class="o">=</span><span class="bp">False</span><span class="p">,</span> <span class="n">time_out</span><span class="o">=</span><span class="mi">60</span><span class="p">):</span>
    <span class="n">min_deg</span> <span class="o">=</span> <span class="mi">2</span>   <span class="c">#minimum degree of a vertex</span>
    <span class="n">v</span> <span class="o">=</span> <span class="n">r</span><span class="o">*</span><span class="n">r</span> <span class="o">+</span> <span class="n">eps</span>

    <span class="n">n1</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">side_types</span><span class="p">)</span>
    <span class="n">n2</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">line_types</span><span class="p">)</span>
    
    <span class="n">p</span> <span class="o">=</span> <span class="n">Model</span><span class="p">(</span><span class="s">&quot;test_pairwise_conditions&quot;</span><span class="p">)</span>
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;OutputFlag&quot;</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;LogToConsole&quot;</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;LogFile&quot;</span><span class="p">,</span> <span class="s">&quot;&quot;</span><span class="p">)</span>
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;Threads&quot;</span><span class="p">,</span> <span class="n">cpu_count</span><span class="p">())</span>
    <span class="n">p</span><span class="o">.</span><span class="n">params</span><span class="o">.</span><span class="n">timelimit</span> <span class="o">=</span> <span class="n">time_out</span>
    
    <span class="c"># add variables</span>
    <span class="n">x</span> <span class="o">=</span> <span class="p">[</span><span class="n">p</span><span class="o">.</span><span class="n">addVar</span><span class="p">(</span><span class="n">vtype</span><span class="o">=</span><span class="n">GRB</span><span class="o">.</span><span class="n">INTEGER</span><span class="p">)</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n1</span><span class="p">)]</span>
    <span class="n">y</span> <span class="o">=</span> <span class="p">[</span><span class="n">p</span><span class="o">.</span><span class="n">addVar</span><span class="p">(</span><span class="n">vtype</span><span class="o">=</span><span class="n">GRB</span><span class="o">.</span><span class="n">INTEGER</span><span class="p">)</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n2</span><span class="p">)]</span>
    <span class="n">p</span><span class="o">.</span><span class="n">update</span><span class="p">()</span>
    
    <span class="c">##### Constraints #####</span>
    <span class="n">total_sides</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n1</span><span class="p">):</span>
        <span class="n">total_sides</span> <span class="o">=</span> <span class="n">total_sides</span><span class="o">+</span><span class="n">x</span><span class="p">[</span><span class="n">t</span><span class="p">]</span>
    <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_sides</span> <span class="o">==</span> <span class="n">r</span><span class="p">)</span> <span class="c"># eq (2.8)</span>

    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">min_deg</span><span class="p">,</span><span class="n">Delta</span><span class="o">+</span><span class="mi">2</span><span class="p">):</span>
        <span class="n">s</span><span class="o">=</span><span class="mi">0</span>
        <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n1</span><span class="p">):</span>                      
            <span class="n">s</span> <span class="o">+=</span> <span class="n">x</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">side_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span>
        <span class="k">if</span> <span class="n">i</span><span class="o">&lt;=</span><span class="n">Delta</span><span class="p">:</span>      
            <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">s</span> <span class="o">==</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">])</span> <span class="c"># eq (2.10)</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">s</span> <span class="o">==</span> <span class="n">eps</span><span class="p">)</span> <span class="c"># eq (2.9)</span>

    <span class="n">total_lines</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n2</span><span class="p">):</span>
        <span class="n">total_lines</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span>
    <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_lines</span> <span class="o">==</span> <span class="n">h</span><span class="p">)</span> <span class="c"># eq (2.11)</span>
    
    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">min_deg</span><span class="p">,</span> <span class="n">Delta</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">s</span><span class="o">=</span><span class="mi">0</span>
        <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n2</span><span class="p">):</span>                      
            <span class="n">s</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span>
        <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">s</span> <span class="o">==</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">*</span><span class="n">i</span><span class="p">)</span> <span class="c"># eq (2.12)</span>

    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">min_deg</span><span class="p">,</span> <span class="n">Delta</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">total_pairs</span> <span class="o">=</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="k">if</span> <span class="n">total_pairs</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">:</span> <span class="c"># otherwise, there is nothing to check</span>
            <span class="n">used_pairs</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n1</span><span class="p">):</span>
                <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">x</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">side_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">side_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
            <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n2</span><span class="p">):</span>
                <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
            
            <span class="k">if</span> <span class="n">r</span><span class="o">==</span><span class="mi">9</span> <span class="ow">and</span> <span class="n">i</span><span class="o">==</span><span class="n">Delta</span><span class="p">:</span> 
                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_pairs</span> <span class="o">==</span> <span class="n">used_pairs</span><span class="p">)</span> <span class="c"># eq (2.14)</span>
            <span class="k">else</span><span class="p">:</span>
                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_pairs</span> <span class="o">&gt;=</span> <span class="n">used_pairs</span><span class="p">)</span> <span class="c"># eq (2.13)</span>

    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">min_deg</span><span class="p">,</span><span class="n">Delta</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span><span class="n">Delta</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
            <span class="n">total_pairs</span> <span class="o">=</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">*</span><span class="n">deg_seq</span><span class="p">[</span><span class="n">j</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span>
            <span class="k">if</span> <span class="n">total_pairs</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">:</span> <span class="c"># otherwise, there is nothing to check</span>
                <span class="n">used_pairs</span> <span class="o">=</span> <span class="mi">0</span>
                <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n1</span><span class="p">):</span>
                    <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">x</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">side_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">*</span><span class="n">side_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">j</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span>
                <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">n2</span><span class="p">):</span>
                    <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">j</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span>

                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_pairs</span> <span class="o">&gt;=</span> <span class="n">used_pairs</span><span class="p">)</span> <span class="c"># eq (2.15)</span>

    <span class="n">p</span><span class="o">.</span><span class="n">optimize</span><span class="p">()</span>
    <span class="n">status</span> <span class="o">=</span> <span class="n">p</span><span class="o">.</span><span class="n">status</span>
    
    <span class="k">if</span> <span class="n">status</span> <span class="o">==</span> <span class="n">GRB</span><span class="o">.</span><span class="n">status</span><span class="o">.</span><span class="n">OPTIMAL</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">[</span> <span class="mi">1</span><span class="p">,</span> <span class="s">&#39;optimal&#39;</span><span class="p">]</span>
        
    <span class="k">if</span> <span class="n">status</span> <span class="o">==</span> <span class="n">GRB</span><span class="o">.</span><span class="n">status</span><span class="o">.</span><span class="n">INFEASIBLE</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">[</span> <span class="mi">0</span><span class="p">,</span> <span class="s">&#39;infeasible&#39;</span><span class="p">]</span>

    <span class="k">return</span> <span class="p">[</span> <span class="o">-</span><span class="mi">1</span><span class="p">,</span> <span class="n">status</span><span class="p">]</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[11]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="k">def</span> <span class="nf">is_preceding</span><span class="p">(</span><span class="n">seq1</span><span class="p">,</span> <span class="n">seq2</span><span class="p">):</span>
    <span class="sd">&#39;&#39;&#39; Verify if seq1 is coordinate-wise &lt;= than seq2&#39;&#39;&#39;</span>
    <span class="n">l</span> <span class="o">=</span> <span class="nb">min</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">seq1</span><span class="p">),</span> <span class="nb">len</span><span class="p">(</span><span class="n">seq2</span><span class="p">))</span>
    <span class="n">i</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">good</span> <span class="o">=</span> <span class="bp">True</span>
    <span class="k">while</span> <span class="n">good</span> <span class="ow">and</span> <span class="n">i</span><span class="o">&lt;</span><span class="n">l</span><span class="p">:</span>
        <span class="n">good</span> <span class="o">=</span> <span class="n">seq1</span><span class="p">[</span><span class="n">i</span><span class="p">]</span> <span class="o">&lt;=</span> <span class="n">seq2</span><span class="p">[</span><span class="n">i</span><span class="p">]</span>
        <span class="n">i</span> <span class="o">+=</span> <span class="mi">1</span>
    <span class="k">return</span> <span class="n">good</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[12]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="n">r</span> <span class="o">=</span> <span class="mi">9</span>       <span class="c"># number of sides</span>
<span class="n">Delta</span> <span class="o">=</span> <span class="mi">7</span>   <span class="c"># Delta = maximum degree</span>
<span class="n">h</span> <span class="o">=</span> <span class="mi">39</span>      <span class="c"># smallest value of h by Lemma 2.6</span>

<span class="n">eq27</span> <span class="o">=</span> <span class="n">h</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="p">(</span><span class="n">Delta</span><span class="o">*</span><span class="n">r</span><span class="o">+</span><span class="nb">float</span><span class="p">(</span><span class="n">Delta</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">r</span><span class="p">)</span><span class="o">*</span><span class="n">h</span><span class="o">+</span><span class="mi">3</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">Delta</span>
<span class="n">good</span> <span class="o">=</span> <span class="n">eq27</span><span class="o">&lt;=</span><span class="mi">0</span> <span class="c"># indicator if the LHS of (2.7) is negative</span>

<span class="n">solutions</span> <span class="o">=</span> <span class="p">[]</span>

<span class="k">while</span> <span class="n">good</span><span class="p">:</span>    
    <span class="k">for</span> <span class="n">eps</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">int</span><span class="p">(</span><span class="n">eq27</span><span class="p">)</span><span class="o">/</span><span class="p">(</span><span class="o">-</span><span class="mi">3</span><span class="o">*</span><span class="n">Delta</span><span class="p">)</span> <span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">all_deg_seq</span> <span class="o">=</span> <span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="s">&#39;deg_sequences_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;_eps&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;r&#39;</span><span class="p">))</span>
        
        <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">all_deg_seq</span><span class="p">)</span><span class="o">&gt;</span><span class="mi">0</span><span class="p">:</span>
            <span class="n">all_sides</span> <span class="o">=</span> <span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="s">&#39;side_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;_eps&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;r&#39;</span><span class="p">))</span>
            <span class="n">all_lines</span> <span class="o">=</span> <span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="s">&#39;line_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;r&#39;</span><span class="p">))</span>
            
            <span class="c">#remove all sides that exceed epsilon</span>
            <span class="n">all_sides</span> <span class="o">=</span> <span class="p">[</span><span class="n">side</span> <span class="k">for</span> <span class="n">side</span> <span class="ow">in</span> <span class="n">all_sides</span> <span class="k">if</span> <span class="n">side</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span><span class="o">&lt;=</span><span class="n">eps</span><span class="p">]</span>
            
            <span class="k">for</span> <span class="n">deg_seq</span> <span class="ow">in</span> <span class="n">all_deg_seq</span><span class="p">:</span>
                <span class="c"># remove side and line types which exceed deg_seq in a coordinate</span>
                <span class="n">side_types</span> <span class="o">=</span> <span class="p">[</span><span class="n">side</span> <span class="k">for</span> <span class="n">side</span> <span class="ow">in</span> <span class="n">all_sides</span> <span class="k">if</span> <span class="n">is_preceding</span><span class="p">(</span><span class="n">side</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">)]</span>
                <span class="n">line_types</span> <span class="o">=</span> <span class="p">[</span><span class="n">line</span> <span class="k">for</span> <span class="n">line</span> <span class="ow">in</span> <span class="n">all_lines</span> <span class="k">if</span> <span class="n">is_preceding</span><span class="p">(</span><span class="n">line</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">)]</span>
                
                <span class="k">if</span> <span class="nb">len</span><span class="p">(</span><span class="n">side_types</span><span class="p">)</span><span class="o">&gt;</span><span class="mi">0</span> <span class="ow">and</span> <span class="nb">len</span><span class="p">(</span><span class="n">line_types</span><span class="p">)</span><span class="o">&gt;</span><span class="mi">0</span><span class="p">:</span>
                    <span class="n">flag</span><span class="p">,</span><span class="n">status</span> <span class="o">=</span> <span class="n">pbd_sides_and_lines</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">,</span> <span class="n">line_types</span><span class="p">,</span> <span class="n">side_types</span><span class="p">)</span>
                    <span class="k">if</span> <span class="n">flag</span><span class="o">!=</span><span class="mi">0</span><span class="p">:</span>
                        <span class="n">solutions</span><span class="o">.</span><span class="n">append</span><span class="p">([</span><span class="n">h</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">deg_seq</span><span class="p">])</span> 
                        <span class="k">print</span> <span class="s">&#39;status =&#39;</span><span class="p">,</span> <span class="n">status</span><span class="p">,</span> <span class="s">&#39;h =&#39;</span><span class="p">,</span> <span class="n">h</span><span class="p">,</span> <span class="s">&#39;eps =&#39;</span><span class="p">,</span> <span class="n">eps</span><span class="p">,</span> <span class="s">&#39;deg seq:&#39;</span><span class="p">,</span> <span class="n">deg_seq</span> 
    <span class="n">h</span> <span class="o">+=</span> <span class="mi">1</span>
    <span class="n">eq27</span> <span class="o">=</span> <span class="n">h</span><span class="o">*</span><span class="n">h</span><span class="o">-</span><span class="p">(</span><span class="n">Delta</span><span class="o">*</span><span class="n">r</span><span class="o">+</span><span class="nb">float</span><span class="p">(</span><span class="n">Delta</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span><span class="o">+</span><span class="mi">2</span><span class="o">*</span><span class="n">r</span><span class="p">)</span><span class="o">*</span><span class="n">h</span><span class="o">+</span><span class="mi">3</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">r</span><span class="o">*</span><span class="n">Delta</span>
    <span class="n">good</span> <span class="o">=</span> <span class="n">eq27</span> <span class="o">&lt;=</span> <span class="mi">0</span>

<span class="n">pickle</span><span class="o">.</span><span class="n">dump</span><span class="p">(</span><span class="n">solutions</span><span class="p">,</span> <span class="nb">open</span><span class="p">(</span><span class="s">&#39;degree_sequencess_pbd.p&#39;</span><span class="p">,</span> <span class="s">&#39;w&#39;</span><span class="p">))</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>status = optimal h = 45 eps = 0 deg seq: [22, 3, 7, 2, 15, 32]
status = optimal h = 46 eps = 0 deg seq: [22, 0, 10, 2, 9, 38]
status = optimal h = 46 eps = 0 deg seq: [22, 1, 7, 5, 8, 38]
status = optimal h = 46 eps = 0 deg seq: [22, 2, 5, 5, 10, 37]
status = optimal h = 46 eps = 0 deg seq: [23, 0, 4, 10, 6, 38]
status = optimal h = 46 eps = 0 deg seq: [23, 0, 5, 7, 9, 37]
status = optimal h = 46 eps = 0 deg seq: [23, 0, 6, 4, 12, 36]
status = optimal h = 46 eps = 0 deg seq: [23, 1, 3, 7, 11, 36]
status = optimal h = 46 eps = 0 deg seq: [23, 2, 1, 7, 13, 35]
status = optimal h = 47 eps = 0 deg seq: [21, 2, 6, 4, 5, 43]
status = optimal h = 47 eps = 0 deg seq: [22, 1, 4, 6, 6, 42]
status = optimal h = 47 eps = 0 deg seq: [23, 0, 3, 5, 10, 40]
</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<h3 id="2.2.3.-Assignment-of-lines-to-vertices">2.2.3. Assignment of lines to vertices<a class="anchor-link" href="#2.2.3.-Assignment-of-lines-to-vertices">&#182;</a></h3><p>A side type is a degree sequence of vertices within a side. Next, we determine the set of all possible combinations of side types in a hypergraph with a given overall degree sequence. We achieve this through a recursion on side types. At each stage of the recursion, we consider all possibilities for the number of sides of the given type.</p>
<h4 id="Remark-about-implementation:">Remark about implementation:<a class="anchor-link" href="#Remark-about-implementation:">&#182;</a></h4><ul>
<li>curr_type: current side type considered in the recursion</li>
<li>current_sides: partial solution at the beginning of a recursion</li>
<li>num_curr_sides: number of sides in the partial solution</li>
<li>curr_degs: degree sequence of the partial solution</li>
<li>all_sides: set of final solutions; a final solution lists degree sequence for each side</li>
</ul>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[13]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="k">def</span> <span class="nf">recursion_all_side_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">side_types</span><span class="p">,</span> <span class="n">num_types</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">,</span> <span class="n">curr_type</span><span class="p">,</span> <span class="n">current_sides</span><span class="p">,</span> <span class="n">num_curr_sides</span><span class="p">,</span> <span class="n">curr_degs</span><span class="p">,</span> <span class="n">all_sides</span><span class="p">):</span>
    
    <span class="n">min_deg</span> <span class="o">=</span> <span class="mi">2</span>              <span class="c">#minimum degree of a vertex</span>
    <span class="n">bound</span> <span class="o">=</span> <span class="n">r</span><span class="o">-</span><span class="n">num_curr_sides</span> <span class="c"># max number of sides of type t in this solution</span>
    
    <span class="k">for</span> <span class="n">num_s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">bound</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">new_num_sides</span> <span class="o">=</span> <span class="n">num_curr_sides</span><span class="o">+</span><span class="n">num_s</span>
        <span class="n">new_degs</span> <span class="o">=</span> <span class="p">[</span><span class="n">d</span> <span class="k">for</span> <span class="n">d</span> <span class="ow">in</span> <span class="n">curr_degs</span><span class="p">]</span>
        <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">min_deg</span><span class="p">,</span> <span class="n">Delta</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
            <span class="n">new_degs</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span> <span class="o">=</span> <span class="n">new_degs</span><span class="p">[</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">+</span><span class="n">num_s</span><span class="o">*</span><span class="n">side_types</span><span class="p">[</span><span class="n">curr_type</span><span class="p">][</span><span class="n">i</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span>
        <span class="n">good</span> <span class="o">=</span> <span class="n">is_preceding</span><span class="p">(</span><span class="n">new_degs</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">)</span>
                            
        <span class="k">if</span> <span class="n">good</span><span class="o">==</span><span class="bp">False</span><span class="p">:</span>
            <span class="k">break</span>
        <span class="k">else</span><span class="p">:</span>
            <span class="n">current_sides</span><span class="p">[</span><span class="n">curr_type</span><span class="p">]</span><span class="o">=</span><span class="n">num_s</span>
            <span class="k">if</span> <span class="n">new_num_sides</span> <span class="o">==</span> <span class="n">r</span> <span class="ow">and</span> <span class="n">new_degs</span><span class="o">==</span><span class="n">deg_seq</span><span class="p">:</span>
                <span class="n">ssol</span> <span class="o">=</span> <span class="p">[</span><span class="n">side_types</span><span class="p">[</span><span class="n">t</span><span class="p">]</span> <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_types</span><span class="p">)</span> <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">current_sides</span><span class="p">[</span><span class="n">t</span><span class="p">])]</span>
                <span class="n">all_sides</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">ssol</span><span class="p">)</span>
                <span class="n">current_sides</span><span class="p">[</span><span class="n">curr_type</span><span class="p">]</span><span class="o">=</span><span class="mi">0</span>
                <span class="k">break</span>
                    
            <span class="k">elif</span> <span class="n">curr_type</span><span class="o">+</span><span class="mi">1</span> <span class="o">&lt;</span> <span class="n">num_types</span><span class="p">:</span>
                <span class="n">recursion_all_side_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span> <span class="n">h</span><span class="p">,</span> <span class="n">side_types</span><span class="p">,</span> <span class="n">num_types</span><span class="p">,</span>  <span class="n">deg_seq</span><span class="p">,</span> <span class="n">curr_type</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span> <span class="n">current_sides</span><span class="p">,</span> <span class="n">new_num_sides</span><span class="p">,</span> <span class="n">new_degs</span><span class="p">,</span> <span class="n">all_sides</span><span class="p">)</span>
                <span class="n">current_sides</span><span class="p">[</span><span class="n">curr_type</span><span class="p">]</span><span class="o">=</span><span class="mi">0</span>
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Given a degree sequence of each side, we know the degree of every vertex up to permutation of vertices in a side. Denote by $V$ the set of all vertices. Also, denote by $s_j^v$ the number of vertices of degree $deg(v)$ within side $j$ which contains vertex $v \in V$.</p>
<p>Let $z_t^v$ be the number of lines of type $t$ in set $\mathcal{L}(h)$ incident to vertex $v \in V$. In our final computation, we  determine if there is a feasible solution for $z_t^v$ under the following constraints:</p>
<ul>
<li>eq (2.11)-(2.15)</li>
<li>eq (2.16): $\sum_t z_t^v = \deg(v)$, $v \in V$</li>
<li>eq (2.17): $\sum_t z_t^v (\ell^t_i-1) \leq d_i - s^v_i$, $v \in V$ where $i=\deg(v)$</li>
<li>eq (2.18): $\sum_t z_t^v (\ell^t_7 -1 ) = d_7 - s^v_7$, $v \in V$ 
where $\deg(v)=7$</li>
<li>eq (2.19): $\sum_t z^v_t \ell^t_j \leq d_j - s^v_j$, $v \in V$, 
$j \in [2,7]$, $j \neq \deg(v)$</li>
<li>eq (2.20): $\sum_{ v \in V_k } z^v_t= y_t$, $t \in \{1,2,\dots, |\mathcal{L}(h)|\}$, $k \in [1,r]$</li>
<li>eq (2.21): $\sum_{ v, \deg(v)= i} z_t^v = y_t \ell^t_i$, $i \in 
[2,7]$, $t \in {1,2, \dots,|\mathcal{L}(h)|}$.</li>
</ul>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[14]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="k">def</span> <span class="nf">line_types_through_vertices</span><span class="p">(</span><span class="n">line_types</span><span class="p">,</span> <span class="n">h</span><span class="p">,</span> <span class="n">sides</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">,</span> <span class="n">Delta</span><span class="p">,</span> <span class="n">time_out</span><span class="o">=</span><span class="mi">60</span><span class="p">):</span>

    <span class="n">min_deg</span> <span class="o">=</span> <span class="mi">2</span>       <span class="c">#minimum degree of a vertex</span>
    <span class="n">r</span><span class="o">=</span><span class="nb">len</span><span class="p">(</span><span class="n">sides</span><span class="p">)</span>      <span class="c">#number of sides</span>
    <span class="n">D</span> <span class="o">=</span> <span class="n">Delta</span><span class="o">-</span><span class="n">min_deg</span> <span class="c"># index of deg 7 vertices in line_types and sides</span>

    <span class="c"># degree of each vertex</span>
    <span class="n">sides_detailed</span> <span class="o">=</span> <span class="p">[[</span><span class="n">d</span><span class="o">+</span><span class="n">min_deg</span> <span class="k">for</span> <span class="n">d</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides</span><span class="p">[</span><span class="n">s</span><span class="p">])</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">sides</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">d</span><span class="p">])]</span> <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">)]</span>
    
    <span class="c">### index of the first vertex at the beginning of each side</span>
    <span class="n">side_start</span><span class="o">=</span><span class="p">[]</span>
    <span class="n">start</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
        <span class="n">side_start</span><span class="o">.</span><span class="n">append</span><span class="p">(</span><span class="n">start</span><span class="p">)</span>
        <span class="n">start</span> <span class="o">=</span> <span class="n">start</span><span class="o">+</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])</span> 

    <span class="n">num_line_types</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">line_types</span><span class="p">)</span>
    
    <span class="n">p</span> <span class="o">=</span> <span class="n">Model</span><span class="p">(</span><span class="s">&quot;line_types_through_vertices&quot;</span><span class="p">)</span>    
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;OutputFlag&quot;</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;LogToConsole&quot;</span><span class="p">,</span> <span class="mi">0</span><span class="p">)</span>
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;LogFile&quot;</span><span class="p">,</span> <span class="s">&quot;&quot;</span><span class="p">)</span>
    <span class="n">p</span><span class="o">.</span><span class="n">setParam</span><span class="p">(</span><span class="s">&quot;Threads&quot;</span><span class="p">,</span> <span class="n">cpu_count</span><span class="p">())</span>
    <span class="n">p</span><span class="o">.</span><span class="n">params</span><span class="o">.</span><span class="n">timelimit</span> <span class="o">=</span> <span class="n">time_out</span>
    
    <span class="c">## add variables</span>
    <span class="n">y</span> <span class="o">=</span> <span class="p">[</span><span class="n">p</span><span class="o">.</span><span class="n">addVar</span><span class="p">(</span><span class="n">vtype</span><span class="o">=</span><span class="n">GRB</span><span class="o">.</span><span class="n">INTEGER</span><span class="p">)</span>  <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">)]</span>
    <span class="n">z</span> <span class="o">=</span> <span class="p">[]</span>
    <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
        <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])):</span>
            <span class="n">z</span><span class="o">.</span><span class="n">append</span><span class="p">([</span><span class="n">p</span><span class="o">.</span><span class="n">addVar</span><span class="p">(</span><span class="n">vtype</span><span class="o">=</span><span class="n">GRB</span><span class="o">.</span><span class="n">INTEGER</span><span class="p">)</span>  <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">)])</span> 
    <span class="n">p</span><span class="o">.</span><span class="n">update</span><span class="p">()</span>
    
    <span class="c">## add constraints</span>
    <span class="n">total_line_types</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
        <span class="n">total_line_types</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span>
    <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_line_types</span> <span class="o">==</span> <span class="n">h</span><span class="p">)</span>  <span class="c"># eq (2.11)</span>
    
    <span class="k">for</span> <span class="n">d</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">D</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">s</span><span class="o">=</span><span class="mi">0</span>
        <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>                      
            <span class="n">s</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span>
        <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">s</span> <span class="o">==</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">d</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">d</span><span class="o">+</span><span class="n">min_deg</span><span class="p">))</span> <span class="c"># eq (2.12)</span>

    <span class="k">for</span> <span class="n">d</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">D</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="n">total_pairs</span> <span class="o">=</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">d</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">deg_seq</span><span class="p">[</span><span class="n">d</span><span class="p">]</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
        <span class="k">if</span> <span class="n">total_pairs</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">:</span> <span class="c"># otherwise, there is nothing to check</span>
            <span class="n">used_pairs</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
                <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">sides</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">sides</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
            <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
                <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span><span class="o">/</span><span class="mi">2</span>
            
            <span class="k">if</span> <span class="n">r</span><span class="o">==</span><span class="mi">9</span> <span class="ow">and</span> <span class="n">d</span><span class="o">==</span><span class="n">D</span><span class="p">:</span> 
                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_pairs</span> <span class="o">==</span> <span class="n">used_pairs</span><span class="p">)</span> <span class="c"># eq (2.14)</span>
            <span class="k">else</span><span class="p">:</span>
                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_pairs</span> <span class="o">&gt;=</span> <span class="n">used_pairs</span><span class="p">)</span> <span class="c"># eq (2.13)</span>

    <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="mi">0</span><span class="p">,</span><span class="n">D</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
        <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">i</span><span class="o">+</span><span class="mi">1</span><span class="p">,</span><span class="n">D</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
            <span class="n">total_pairs</span> <span class="o">=</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">i</span><span class="p">]</span><span class="o">*</span><span class="n">deg_seq</span><span class="p">[</span><span class="n">j</span><span class="p">]</span>
            <span class="k">if</span> <span class="n">total_pairs</span> <span class="o">&gt;</span> <span class="mi">0</span><span class="p">:</span> <span class="c"># otherwise, there is nothing to check</span>
                <span class="n">used_pairs</span> <span class="o">=</span> <span class="mi">0</span>
                <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
                    <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">sides</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="p">]</span><span class="o">*</span><span class="n">sides</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">j</span><span class="p">]</span>
                <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
                    <span class="n">used_pairs</span> <span class="o">+=</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">i</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">j</span><span class="p">]</span>

                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_pairs</span> <span class="o">&gt;=</span> <span class="n">used_pairs</span><span class="p">)</span> <span class="c"># eq (2.15)</span>

    <span class="c">## z_v^t := 0 if line of type t has no vertex of deg(v)</span>
    <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
        <span class="n">start</span> <span class="o">=</span> <span class="n">side_start</span><span class="p">[</span><span class="n">s</span><span class="p">]</span>
        <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])):</span>
            <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
                <span class="k">if</span> <span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">v</span><span class="p">]</span><span class="o">-</span><span class="n">min_deg</span><span class="p">]</span><span class="o">==</span><span class="mi">0</span><span class="p">:</span>
                    <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">z</span><span class="p">[</span><span class="n">start</span><span class="o">+</span><span class="n">v</span><span class="p">][</span><span class="n">t</span><span class="p">]</span><span class="o">==</span><span class="mi">0</span><span class="p">)</span>
                    
    <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
        <span class="n">start</span> <span class="o">=</span> <span class="n">side_start</span><span class="p">[</span><span class="n">s</span><span class="p">]</span>
        <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])):</span>
            <span class="n">total_deg</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
                <span class="n">total_deg</span> <span class="o">+=</span> <span class="n">z</span><span class="p">[</span><span class="n">start</span><span class="o">+</span><span class="n">v</span><span class="p">][</span><span class="n">t</span><span class="p">]</span>  
            <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_deg</span> <span class="o">==</span> <span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">v</span><span class="p">])</span> <span class="c"># eq (2.16)</span>
    
    <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
        <span class="n">start</span> <span class="o">=</span> <span class="n">side_start</span><span class="p">[</span><span class="n">s</span><span class="p">]</span>
        <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])):</span>
            <span class="n">d</span> <span class="o">=</span> <span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">v</span><span class="p">]</span><span class="o">-</span><span class="n">min_deg</span>
            <span class="n">total_seen</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
                <span class="n">total_seen</span> <span class="o">+=</span> <span class="n">z</span><span class="p">[</span><span class="n">start</span><span class="o">+</span><span class="n">v</span><span class="p">][</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="p">(</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span> <span class="o">-</span><span class="mi">1</span><span class="p">)</span> 
            <span class="k">if</span> <span class="p">(</span><span class="n">d</span><span class="o">==</span><span class="n">D</span><span class="p">)</span> <span class="ow">and</span> <span class="p">(</span><span class="n">r</span><span class="o">==</span><span class="mi">9</span><span class="p">):</span>
                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_seen</span> <span class="o">==</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">D</span><span class="p">]</span><span class="o">-</span><span class="n">sides</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">D</span><span class="p">])</span> <span class="c"># eq (2.18)</span>
            <span class="k">else</span><span class="p">:</span> 
                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_seen</span> <span class="o">&lt;=</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">d</span><span class="p">]</span><span class="o">-</span><span class="n">sides</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">d</span><span class="p">])</span> <span class="c"># eq (2.17)</span>

    <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
        <span class="n">start</span> <span class="o">=</span> <span class="n">side_start</span><span class="p">[</span><span class="n">s</span><span class="p">]</span>
        <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])):</span>
            <span class="k">for</span> <span class="n">d</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">D</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span>
                <span class="k">if</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">d</span><span class="p">]</span><span class="o">&gt;</span><span class="mi">0</span> <span class="ow">and</span> <span class="n">d</span><span class="o">!=</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">v</span><span class="p">]</span><span class="o">-</span><span class="n">min_deg</span><span class="p">:</span>
                    <span class="n">total_seen</span> <span class="o">=</span> <span class="mi">0</span>
                    <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
                        <span class="n">total_seen</span> <span class="o">+=</span> <span class="n">z</span><span class="p">[</span><span class="n">start</span><span class="o">+</span><span class="n">v</span><span class="p">][</span><span class="n">t</span><span class="p">]</span><span class="o">*</span><span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span>
                    <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_seen</span> <span class="o">&lt;=</span> <span class="n">deg_seq</span><span class="p">[</span><span class="n">d</span><span class="p">]</span><span class="o">-</span><span class="n">sides</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">d</span><span class="p">])</span> <span class="c"># eq (2.19)</span>
                    
    <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
        <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
            <span class="n">total_seen</span> <span class="o">=</span> <span class="mi">0</span>
            <span class="n">start</span> <span class="o">=</span> <span class="n">side_start</span><span class="p">[</span><span class="n">s</span><span class="p">]</span>
            <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])):</span>
                <span class="n">total_seen</span> <span class="o">+=</span> <span class="n">z</span><span class="p">[</span><span class="n">start</span><span class="o">+</span><span class="n">v</span><span class="p">][</span><span class="n">t</span><span class="p">]</span>
            <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_seen</span> <span class="o">==</span> <span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">])</span> <span class="c"># eq (2.20)</span>
            
    <span class="k">for</span> <span class="n">t</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_line_types</span><span class="p">):</span>
        <span class="k">for</span> <span class="n">d</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">D</span><span class="o">+</span><span class="mi">1</span><span class="p">):</span> 
            <span class="k">if</span> <span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span><span class="o">&gt;</span><span class="mi">0</span><span class="p">:</span>
                <span class="n">total_count</span> <span class="o">=</span> <span class="mi">0</span>
                <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">):</span>
                    <span class="n">start</span> <span class="o">=</span> <span class="n">side_start</span><span class="p">[</span><span class="n">s</span><span class="p">]</span>
                    <span class="k">for</span> <span class="n">v</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">])):</span>
                        <span class="k">if</span> <span class="n">d</span><span class="o">==</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">v</span><span class="p">]</span><span class="o">-</span><span class="n">min_deg</span> <span class="p">:</span>
                            <span class="n">total_count</span> <span class="o">+=</span> <span class="n">z</span><span class="p">[</span><span class="n">start</span><span class="o">+</span><span class="n">v</span><span class="p">][</span><span class="n">t</span><span class="p">]</span>
                <span class="n">p</span><span class="o">.</span><span class="n">addConstr</span><span class="p">(</span><span class="n">total_count</span> <span class="o">==</span> <span class="n">line_types</span><span class="p">[</span><span class="n">t</span><span class="p">][</span><span class="n">d</span><span class="p">]</span><span class="o">*</span><span class="n">y</span><span class="p">[</span><span class="n">t</span><span class="p">])</span> <span class="c"># eq (2.21)</span>

    <span class="n">p</span><span class="o">.</span><span class="n">optimize</span><span class="p">()</span>
    <span class="n">status</span> <span class="o">=</span> <span class="n">p</span><span class="o">.</span><span class="n">status</span>
    
    <span class="k">if</span> <span class="n">status</span> <span class="o">==</span> <span class="n">GRB</span><span class="o">.</span><span class="n">status</span><span class="o">.</span><span class="n">OPTIMAL</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">[</span><span class="mi">1</span><span class="p">,</span> <span class="s">&#39;optimal&#39;</span><span class="p">]</span>
    <span class="k">elif</span> <span class="n">status</span> <span class="o">==</span> <span class="n">GRB</span><span class="o">.</span><span class="n">status</span><span class="o">.</span><span class="n">INFEASIBLE</span><span class="p">:</span>
        <span class="k">return</span> <span class="p">[</span><span class="mi">0</span><span class="p">,</span> <span class="s">&#39;infeasible&#39;</span><span class="p">]</span>
    <span class="k">return</span> <span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">,</span> <span class="n">status</span><span class="p">]</span>
    
</pre></div>

</div>
</div>
</div>

</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[15]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython2"><pre><span class="n">r</span> <span class="o">=</span> <span class="mi">9</span>
<span class="n">Delta</span> <span class="o">=</span> <span class="mi">7</span>
<span class="n">min_deg</span> <span class="o">=</span> <span class="mi">2</span>

<span class="n">remaining_cases</span> <span class="o">=</span> <span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="s">&#39;degree_sequencess_pbd.p&#39;</span><span class="p">,</span> <span class="s">&#39;r&#39;</span><span class="p">))</span>

<span class="k">for</span> <span class="n">h</span><span class="p">,</span><span class="n">eps</span><span class="p">,</span><span class="n">deg_seq</span> <span class="ow">in</span> <span class="n">remaining_cases</span><span class="p">:</span>
    <span class="c"># get all degree sequences for sides    </span>
    <span class="n">all_sides</span> <span class="o">=</span> <span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="s">&#39;side_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;_eps&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">eps</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;r&#39;</span><span class="p">))</span>  
    <span class="c"># remove all side types that exceed epsilon</span>
    <span class="n">all_sides</span> <span class="o">=</span> <span class="p">[</span><span class="n">side</span> <span class="k">for</span> <span class="n">side</span> <span class="ow">in</span> <span class="n">all_sides</span> <span class="k">if</span> <span class="n">side</span><span class="p">[</span><span class="o">-</span><span class="mi">1</span><span class="p">]</span><span class="o">&lt;=</span><span class="n">eps</span><span class="p">]</span>
    <span class="c"># remove all side and line types which exceed degree sequence in a coordinate</span>
    <span class="n">side_types</span> <span class="o">=</span> <span class="p">[</span><span class="n">side</span> <span class="k">for</span> <span class="n">side</span> <span class="ow">in</span> <span class="n">all_sides</span> <span class="k">if</span> <span class="n">is_preceding</span><span class="p">(</span><span class="n">side</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">)]</span>
    <span class="n">num_types</span> <span class="o">=</span> <span class="nb">len</span><span class="p">(</span><span class="n">side_types</span><span class="p">)</span>
    <span class="n">curr_type</span> <span class="o">=</span> <span class="mi">0</span> 
    <span class="n">current_sides</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">num_types</span><span class="p">)]</span>
    <span class="n">num_curr_sides</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="n">curr_degs</span> <span class="o">=</span> <span class="p">[</span><span class="mi">0</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">deg_seq</span><span class="p">))]</span>
    <span class="n">all_sides</span> <span class="o">=</span> <span class="p">[]</span>

    <span class="n">recursion_all_side_types</span><span class="p">(</span><span class="n">r</span><span class="p">,</span><span class="n">Delta</span><span class="p">,</span><span class="n">h</span><span class="p">,</span><span class="n">side_types</span><span class="p">,</span> <span class="n">num_types</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">,</span> <span class="n">curr_type</span><span class="p">,</span> <span class="n">current_sides</span><span class="p">,</span> <span class="n">num_curr_sides</span><span class="p">,</span> <span class="n">curr_degs</span><span class="p">,</span> <span class="n">all_sides</span><span class="p">)</span>
   
    <span class="c"># test each solution for sides</span>
    <span class="k">for</span> <span class="n">sides</span> <span class="ow">in</span> <span class="n">all_sides</span><span class="p">:</span>
        <span class="n">all_lines</span> <span class="o">=</span> <span class="n">pickle</span><span class="o">.</span><span class="n">load</span><span class="p">(</span><span class="nb">open</span><span class="p">(</span><span class="s">&#39;line_types_h&#39;</span><span class="o">+</span><span class="nb">str</span><span class="p">(</span><span class="n">h</span><span class="p">)</span><span class="o">+</span><span class="s">&#39;.p&#39;</span> <span class="p">,</span><span class="s">&#39;r&#39;</span><span class="p">))</span>  
        <span class="c"># prune sets of lines</span>
        <span class="n">line_types</span> <span class="o">=</span> <span class="p">[</span><span class="n">line</span> <span class="k">for</span> <span class="n">line</span> <span class="ow">in</span> <span class="n">all_lines</span> <span class="k">if</span> <span class="n">is_preceding</span><span class="p">(</span><span class="n">line</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">)]</span>
        <span class="n">flag</span><span class="p">,</span><span class="n">status</span> <span class="o">=</span> <span class="n">line_types_through_vertices</span><span class="p">(</span><span class="n">line_types</span><span class="p">,</span> <span class="n">h</span><span class="p">,</span> <span class="n">sides</span><span class="p">,</span> <span class="n">deg_seq</span><span class="p">,</span> <span class="n">Delta</span><span class="p">)</span>
        <span class="k">if</span> <span class="n">flag</span><span class="o">!=</span><span class="mi">0</span><span class="p">:</span>
            <span class="k">print</span> <span class="s">&#39;status: &#39;</span><span class="p">,</span> <span class="n">status</span><span class="p">,</span> <span class="s">&#39;h =&#39;</span><span class="p">,</span> <span class="n">h</span><span class="p">,</span> <span class="s">&#39;eps =&#39;</span><span class="p">,</span> <span class="n">eps</span>
            <span class="k">print</span> <span class="s">&#39;degree sequence: &#39;</span><span class="p">,</span> <span class="n">deg_seq</span>
            
            <span class="n">sides_detailed</span> <span class="o">=</span> <span class="p">[[</span><span class="n">d</span><span class="o">+</span><span class="n">min_deg</span> <span class="k">for</span> <span class="n">d</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides</span><span class="p">[</span><span class="n">s</span><span class="p">])</span><span class="o">-</span><span class="mi">1</span><span class="p">)</span> <span class="k">for</span> <span class="n">_</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">sides</span><span class="p">[</span><span class="n">s</span><span class="p">][</span><span class="n">d</span><span class="p">])]</span> <span class="k">for</span> <span class="n">s</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="n">r</span><span class="p">)]</span>
            <span class="n">sides_transpose</span> <span class="o">=</span> <span class="p">[[</span><span class="n">sides_detailed</span><span class="p">[</span><span class="n">i</span><span class="p">][</span><span class="n">j</span><span class="p">]</span> <span class="k">for</span> <span class="n">i</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">(</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">))</span> <span class="p">]</span> <span class="k">for</span> <span class="n">j</span> <span class="ow">in</span> <span class="nb">range</span><span class="p">((</span><span class="nb">len</span><span class="p">(</span><span class="n">sides_detailed</span><span class="p">[</span><span class="mi">0</span><span class="p">])))]</span>
            <span class="k">print</span> <span class="s">&#39;vertex degrees (each column is a side):&#39;</span>
            <span class="k">for</span> <span class="n">side</span> <span class="ow">in</span> <span class="n">sides_transpose</span><span class="p">:</span>
                <span class="k">print</span> <span class="n">side</span>
            <span class="k">print</span> <span class="s">&#39;&#39;</span>
</pre></div>

</div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area"><div class="prompt"></div>
<div class="output_subarea output_stream output_stdout output_text">
<pre>status:  optimal h = 46 eps = 0
degree sequence:  [23, 0, 5, 7, 9, 37]
vertex degrees (each column is a side):
[2, 2, 2, 2, 2, 2, 2, 2, 2]
[2, 2, 2, 2, 2, 2, 2, 2, 2]
[5, 4, 4, 4, 2, 2, 2, 2, 2]
[5, 5, 4, 4, 6, 6, 5, 5, 5]
[5, 6, 6, 6, 6, 6, 7, 7, 7]
[6, 6, 7, 7, 7, 7, 7, 7, 7]
[7, 7, 7, 7, 7, 7, 7, 7, 7]
[7, 7, 7, 7, 7, 7, 7, 7, 7]
[7, 7, 7, 7, 7, 7, 7, 7, 7]

status:  optimal h = 46 eps = 0
degree sequence:  [23, 1, 3, 7, 11, 36]
vertex degrees (each column is a side):
[2, 2, 2, 2, 2, 2, 2, 2, 2]
[2, 2, 2, 2, 2, 2, 2, 2, 2]
[4, 4, 4, 3, 2, 2, 2, 2, 2]
[5, 5, 5, 5, 6, 6, 5, 5, 5]
[6, 6, 6, 6, 6, 6, 7, 7, 7]
[6, 6, 6, 7, 7, 7, 7, 7, 7]
[7, 7, 7, 7, 7, 7, 7, 7, 7]
[7, 7, 7, 7, 7, 7, 7, 7, 7]
[7, 7, 7, 7, 7, 7, 7, 7, 7]

</pre>
</div>
</div>

</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered">
<div class="prompt input_prompt">
</div>
<div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>In <a href="http://arxiv.org/abs/1508.00951">Section 2.2.4</a>, we complete the proof by showing that there does not exist a linear intersecting $9$-partite hypergraph having one of the remaining two degree sequences and a minimum cover of size $9$.</p>

</div>
</div>
</div>
    </div>
  </div>
</body>
</html>

